Strong constraints on the $b \to s\gamma$ photon polarisation from $B^0 \to K^{*0} e^+ e^-$ decays

An angular analysis of the $B^0 \to K^{*0} e^+ e^-$ decay is performed using a data sample corresponding to an integrated luminosity of $9~{\rm fb}^{-1}$ of $pp$ collisions collected with the LHCb experiment. The analysis is conducted in the very low dielectron mass squared ($q^2$) interval between $0.0008$ and $0.257~{\rm GeV}^2$, where the rate is dominated by the $B^0\to K^{\ast 0}\gamma$ transition with a virtual photon. The fraction of longitudinal polarisation of the $K^{\ast 0}$ meson, $F_{\rm L}$, is measured to be $F_{\rm L} = (4.4 \pm 2.6 \pm 1.4)\%$, where the first uncertainty is statistical and the second systematic. The $A_{\rm T}^{\rm Re}$ observable, which is related to the lepton forward-backward asymmetry, is measured to be $A_{\rm T}^{\rm Re}=-0.06 \pm 0.08 \pm 0.02$. The $A_{\rm T}^{(2)}$ and $A_{\rm T}^{\rm Im}$ transverse asymmetries, which are sensitive to the virtual photon polarisation, are found to be $A_{\rm T}^{(2)} = 0.11 \pm 0.10 \ \pm 0.02$ and $A_{\rm T}^{\rm Im} = 0.02 \pm 0.10 \pm 0.01$. The results are consistent with Standard Model predictions and provide the world's best constraint on the $b\to s\gamma$ photon polarisation.

==> figs/Fig1.py <==
# In the following is the digitized version of the relative efficiency in Fig 1
# To quickly get a probability distribution function out of it in python do:
"""
from Fig1 import q_bins, eff
from scipy.stats import rv_histogram
effpdf = rv_histogram((eff, q_bins)).pdf
"""

q_bins = [0.00102326, 0.00122715, 0.00139411, 0.00156714, 0.00175343,
       0.00194373, 0.00214625, 0.00237064, 0.00264213, 0.00292514,
       0.00323549, 0.0035613 , 0.00392028, 0.00432717, 0.0047797 ,
       0.00529759, 0.00588898, 0.00651782, 0.00722825, 0.0079951 ,
       0.0088421 , 0.00975751, 0.01078562, 0.01192906, 0.01321009,
       0.01462905, 0.0161044 , 0.01784091, 0.01975138, 0.02181541,
       0.02416717, 0.02660244, 0.02945781, 0.03249828, 0.03595213,
       0.03980062, 0.04401508, 0.04861548, 0.05381021, 0.0593426 ,
       0.06594131, 0.07324359, 0.08092072, 0.09007262, 0.09998438,
       0.14      , 0.18      , 0.22      , 0.26      , 0.3       ,
       0.338     , 0.376     , 0.414     , 0.452     , 0.49      ,
       0.49647059, 0.50294118, 0.50941176, 0.51588235, 0.52235294,
       0.52882353, 0.53529412, 0.54176471, 0.54823529, 0.55470588,
       0.56117647, 0.56764706, 0.57411765, 0.58058824, 0.58705882,
       0.59352941, 0.6       ]

eff = [9.40653265e-04, 8.61402089e-04, 1.68439338e-03, 3.72634820e-04,
       5.69395018e-04, 2.32589964e-03, 1.30507979e-03, 2.63556993e-03,
       2.33710935e-03, 7.49523963e-04, 1.39910045e-03, 1.84361396e-03,
       2.72930513e-03, 2.43944661e-03, 2.94108780e-03, 3.07694728e-03,
       4.05377746e-03, 4.51790478e-03, 8.23536466e-03, 8.72818972e-03,
       2.07427036e-02, 3.60264828e-02, 5.08862234e-02, 8.34865833e-02,
       1.14029839e-01, 1.66334785e-01, 2.35985798e-01, 2.60358357e-01,
       3.59786877e-01, 4.11946281e-01, 4.20675953e-01, 5.46478402e-01,
       5.41655051e-01, 6.47015637e-01, 6.97352535e-01, 7.25145292e-01,
       7.39059331e-01, 7.99279523e-01, 8.21035093e-01, 9.03006300e-01,
       9.34493144e-01, 9.00981784e-01, 9.82840079e-01, 9.78442610e-01,
       9.75848439e-01, 9.89497115e-01, 9.96776206e-01, 1.01489155e+00,
       1.05252670e+00, 9.96131601e-01, 1.05040430e+00, 1.04546478e+00,
       9.72732804e-01, 9.16891325e-01, 8.09266245e-01, 7.49303451e-01,
       3.09203254e-01, 1.69158584e-01, 1.20095149e-01, 7.83466440e-02,
       6.19797287e-02, 3.92190789e-02, 5.41026316e-02, 2.65873614e-02,
       1.95784261e-02, 9.37522742e-03, 8.00327437e-03, 9.41330479e-03,
       2.94963860e-03, 6.34032927e-03, 1.86688229e-03]

efferr = [0.00064532, 0.00061718, 0.00086426, 0.00040591, 0.00050162,
       0.00101631, 0.00076042, 0.00108169, 0.00101876, 0.00057592,
       0.00078704, 0.00090434, 0.00110141, 0.00104044, 0.00114361,
       0.0011699 , 0.00134361, 0.00141987, 0.00192482, 0.00198167,
       0.00309622, 0.00414622, 0.00500001, 0.0066129 , 0.00794281,
       0.01003311, 0.01260797, 0.01346973, 0.01691474, 0.01867333,
       0.01895619, 0.02312547, 0.02296739, 0.02638918, 0.02803188,
       0.02892924, 0.02936347, 0.03131559, 0.03201414, 0.03462318,
       0.0356467 , 0.03457543, 0.03717186, 0.03706804, 0.02023081,
       0.02365074, 0.02635405, 0.02957861, 0.03333405, 0.03410856,
       0.03791752, 0.04002033, 0.03802448, 0.03775641, 0.08269268,
       0.08281543, 0.03891005, 0.02774524, 0.02321329, 0.01712989,
       0.01561963, 0.01150012, 0.01507188, 0.00983233, 0.00831186,
       0.00591563, 0.00557193, 0.00632615, 0.00328152, 0.00492952,
       0.00250835]


==> figs/Fig2a.C <==
void global_fitData_KstGam_B0_DTF_PV_M()
{
//=========Macro generated from canvas: c/c
//=========  (Mon Aug 24 20:20:48 2020) by ROOT version 6.14/04
   TCanvas *c = new TCanvas("c", "c",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(4081.159,-195.7617,6544.928,783.0467);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.17);
   c->SetRightMargin(0.14);
   c->SetTopMargin(0.02);
   c->SetBottomMargin(0.2);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
   
   TH1D *frame_3d413ab0__13 = new TH1D("frame_3d413ab0__13","A RooPlot of \"B0_DTF_PV_M\"",50,4500,6200);
   frame_3d413ab0__13->SetBinContent(1,763.4705);
   frame_3d413ab0__13->SetMinimum(0);
   frame_3d413ab0__13->SetMaximum(763.4705);
   frame_3d413ab0__13->SetEntries(2);
   frame_3d413ab0__13->SetDirectory(0);
   frame_3d413ab0__13->SetStats(0);
   frame_3d413ab0__13->SetLineWidth(2);
   frame_3d413ab0__13->SetMarkerStyle(20);
   frame_3d413ab0__13->SetMarkerSize(0.8);
   frame_3d413ab0__13->GetXaxis()->SetTitle("#it{m}(#it{K}^{#plus}#it{#pi}^{#minus}#it{e}^{#plus}#it{e}^{#minus}) [MeV]");
   frame_3d413ab0__13->GetXaxis()->SetNdivisions(505);
   frame_3d413ab0__13->GetXaxis()->SetLabelFont(132);
   frame_3d413ab0__13->GetXaxis()->SetLabelOffset(0.01);
   frame_3d413ab0__13->GetXaxis()->SetLabelSize(0.06);
   frame_3d413ab0__13->GetXaxis()->SetTitleSize(0.072);
   frame_3d413ab0__13->GetXaxis()->SetTitleFont(132);
   frame_3d413ab0__13->GetYaxis()->SetTitle("Candidates / 34 MeV");
   frame_3d413ab0__13->GetYaxis()->SetLabelFont(132);
   frame_3d413ab0__13->GetYaxis()->SetLabelOffset(0.01);
   frame_3d413ab0__13->GetYaxis()->SetLabelSize(0.06);
   frame_3d413ab0__13->GetYaxis()->SetTitleSize(0.072);
   frame_3d413ab0__13->GetYaxis()->SetTitleOffset(1.1);
   frame_3d413ab0__13->GetYaxis()->SetTitleFont(132);
   frame_3d413ab0__13->GetZaxis()->SetLabelFont(132);
   frame_3d413ab0__13->GetZaxis()->SetLabelSize(0.06);
   frame_3d413ab0__13->GetZaxis()->SetTitleSize(0.072);
   frame_3d413ab0__13->GetZaxis()->SetTitleOffset(1.2);
   frame_3d413ab0__13->GetZaxis()->SetTitleFont(132);
   frame_3d413ab0__13->Draw("FUNC");
   
   Double_t ee_fx43[86] = {
   4500,
   4500,
   4534,
   4568,
   4602,
   4636,
   4670,
   4687,
   4704,
   4721,
   4738,
   4755,
   4772,
   4789,
   4806,
   4840,
   4874,
   4908,
   4925,
   4942,
   4959,
   4976,
   5010,
   5018.5,
   5027,
   5035.5,
   5044,
   5052.5,
   5061,
   5065.25,
   5069.5,
   5078,
   5112,
   5120.5,
   5129,
   5137.5,
   5146,
   5154.5,
   5163,
   5171.5,
   5180,
   5197,
   5214,
   5231,
   5239.5,
   5248,
   5256.5,
   5265,
   5273.5,
   5282,
   5316,
   5333,
   5341.5,
   5350,
   5358.5,
   5367,
   5384,
   5401,
   5418,
   5435,
   5452,
   5469,
   5486,
   5520,
   5554,
   5588,
   5622,
   5656,
   5690,
   5724,
   5758,
   5792,
   5826,
   5860,
   5894,
   5928,
   5962,
   5996,
   6030,
   6064,
   6098,
   6132,
   6166,
   6200,
   6200,
   6200};
   Double_t ee_fy43[86] = {
   0,
   58.82821,
   56.13447,
   53.78776,
   51.83726,
   50.35969,
   49.44445,
   49.22557,
   49.1808,
   49.32319,
   49.67032,
   50.24623,
   51.07581,
   52.16555,
   53.47783,
   56.40471,
   59.33356,
   62.54979,
   64.36658,
   66.37245,
   68.66422,
   71.34364,
   77.52416,
   79.02225,
   80.05059,
   80.514,
   80.40973,
   79.77326,
   78.63063,
   77.80558,
   76.81349,
   74.39594,
   62.41802,
   59.78217,
   57.54142,
   55.73072,
   54.34031,
   53.33043,
   52.6468,
   52.23328,
   52.03972,
   52.15535,
   52.73269,
   53.34573,
   53.37468,
   53.05842,
   52.32964,
   51.12749,
   49.46194,
   47.39214,
   37.33383,
   32.67371,
   30.56163,
   28.61033,
   26.82487,
   25.20305,
   22.40983,
   20.11316,
   18.18191,
   16.51562,
   15.0563,
   13.77773,
   12.66836,
   10.91388,
   9.664224,
   8.756749,
   8.057513,
   7.483013,
   6.988179,
   6.549195,
   6.152532,
   5.789607,
   5.454419,
   5.142565,
   4.850804,
   4.576805,
   4.318913,
   4.075942,
   3.846998,
   3.631356,
   3.428383,
   3.237493,
   3.058119,
   2.889704,
   2.889704,
   0};
   TGraph *graph = new TGraph(86,ee_fx43,ee_fy43);
   graph->SetName("ee");
   graph->SetTitle("Projection of global_gamma_pdf");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.8);
   
   TH1F *Graph_ee43 = new TH1F("Graph_ee43","Projection of global_gamma_pdf",100,4330,6370);
   Graph_ee43->SetMinimum(0);
   Graph_ee43->SetMaximum(88.5654);
   Graph_ee43->SetDirectory(0);
   Graph_ee43->SetStats(0);
   Graph_ee43->SetLineWidth(2);
   Graph_ee43->SetMarkerStyle(20);
   Graph_ee43->SetMarkerSize(0.8);
   Graph_ee43->GetXaxis()->SetNdivisions(505);
   Graph_ee43->GetXaxis()->SetLabelFont(132);
   Graph_ee43->GetXaxis()->SetLabelOffset(0.01);
   Graph_ee43->GetXaxis()->SetLabelSize(0.06);
   Graph_ee43->GetXaxis()->SetTitleSize(0.072);
   Graph_ee43->GetXaxis()->SetTitleFont(132);
   Graph_ee43->GetYaxis()->SetLabelFont(132);
   Graph_ee43->GetYaxis()->SetLabelOffset(0.01);
   Graph_ee43->GetYaxis()->SetLabelSize(0.06);
   Graph_ee43->GetYaxis()->SetTitleSize(0.072);
   Graph_ee43->GetYaxis()->SetTitleOffset(1.1);
   Graph_ee43->GetYaxis()->SetTitleFont(132);
   Graph_ee43->GetZaxis()->SetLabelFont(132);
   Graph_ee43->GetZaxis()->SetLabelSize(0.06);
   Graph_ee43->GetZaxis()->SetTitleSize(0.072);
   Graph_ee43->GetZaxis()->SetTitleOffset(1.2);
   Graph_ee43->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_ee43);
   
   graph->Draw("f");
   
   Double_t pi0_fx44[88] = {
   4500,
   4500,
   4534,
   4568,
   4602,
   4636,
   4670,
   4687,
   4704,
   4721,
   4738,
   4755,
   4772,
   4789,
   4806,
   4840,
   4874,
   4908,
   4925,
   4942,
   4959,
   4976,
   5010,
   5018.5,
   5027,
   5035.5,
   5044,
   5052.5,
   5061,
   5065.25,
   5069.5,
   5078,
   5086.5,
   5095,
   5112,
   5120.5,
   5129,
   5137.5,
   5146,
   5154.5,
   5163,
   5171.5,
   5180,
   5197,
   5214,
   5231,
   5239.5,
   5248,
   5256.5,
   5265,
   5273.5,
   5282,
   5290.5,
   5299,
   5316,
   5333,
   5350,
   5367,
   5384,
   5401,
   5418,
   5435,
   5452,
   5469,
   5486,
   5520,
   5554,
   5588,
   5622,
   5656,
   5690,
   5724,
   5758,
   5792,
   5826,
   5860,
   5894,
   5928,
   5962,
   5996,
   6030,
   6064,
   6098,
   6132,
   6166,
   6200,
   6200,
   6200};
   Double_t pi0_fy44[88] = {
   0,
   58.77537,
   56.07531,
   53.72123,
   51.76208,
   50.27431,
   49.34692,
   49.1211,
   49.06871,
   49.20271,
   49.54061,
   50.10632,
   50.9246,
   52.00178,
   53.30008,
   56.19386,
   59.08087,
   62.24343,
   64.02765,
   65.99615,
   68.24488,
   70.87445,
   76.92894,
   78.38864,
   79.37523,
   79.79314,
   79.63921,
   78.94843,
   77.74628,
   76.88932,
   75.86378,
   73.37429,
   70.44481,
   67.27582,
   61.02371,
   58.26722,
   55.89156,
   53.9295,
   52.36869,
   51.16629,
   50.26433,
   49.60218,
   49.12424,
   48.53565,
   48.17122,
   47.70481,
   47.32118,
   46.77834,
   46.03952,
   45.0792,
   43.88656,
   42.46741,
   40.8442,
   39.05395,
   35.16931,
   31.23394,
   27.60354,
   24.47098,
   21.86052,
   19.6902,
   17.84912,
   16.24893,
   14.83918,
   13.59853,
   12.51867,
   10.80616,
   9.584029,
   8.69536,
   8.009422,
   7.444597,
   6.956977,
   6.523483,
   6.131076,
   5.771503,
   5.438993,
   5.129304,
   4.839315,
   4.566779,
   4.310107,
   4.068162,
   3.840088,
   3.625187,
   3.422851,
   3.232511,
   3.053615,
   2.885617,
   2.885617,
   0};
   graph = new TGraph(88,pi0_fx44,pi0_fy44);
   graph->SetName("pi0");
   graph->SetTitle("Projection of global_gamma_pdf");

   ci = TColor::GetColor("#006666");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#006666");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.8);
   
   TH1F *Graph_pi044 = new TH1F("Graph_pi044","Projection of global_gamma_pdf",100,4330,6370);
   Graph_pi044->SetMinimum(0);
   Graph_pi044->SetMaximum(87.77245);
   Graph_pi044->SetDirectory(0);
   Graph_pi044->SetStats(0);
   Graph_pi044->SetLineWidth(2);
   Graph_pi044->SetMarkerStyle(20);
   Graph_pi044->SetMarkerSize(0.8);
   Graph_pi044->GetXaxis()->SetNdivisions(505);
   Graph_pi044->GetXaxis()->SetLabelFont(132);
   Graph_pi044->GetXaxis()->SetLabelOffset(0.01);
   Graph_pi044->GetXaxis()->SetLabelSize(0.06);
   Graph_pi044->GetXaxis()->SetTitleSize(0.072);
   Graph_pi044->GetXaxis()->SetTitleFont(132);
   Graph_pi044->GetYaxis()->SetLabelFont(132);
   Graph_pi044->GetYaxis()->SetLabelOffset(0.01);
   Graph_pi044->GetYaxis()->SetLabelSize(0.06);
   Graph_pi044->GetYaxis()->SetTitleSize(0.072);
   Graph_pi044->GetYaxis()->SetTitleOffset(1.1);
   Graph_pi044->GetYaxis()->SetTitleFont(132);
   Graph_pi044->GetZaxis()->SetLabelFont(132);
   Graph_pi044->GetZaxis()->SetLabelSize(0.06);
   Graph_pi044->GetZaxis()->SetTitleSize(0.072);
   Graph_pi044->GetZaxis()->SetTitleOffset(1.2);
   Graph_pi044->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pi044);
   
   graph->Draw("f");
   
   Double_t eta_fx45[81] = {
   4500,
   4500,
   4534,
   4568,
   4602,
   4636,
   4653,
   4670,
   4687,
   4704,
   4721,
   4738,
   4755,
   4772,
   4789,
   4806,
   4840,
   4874,
   4908,
   4925,
   4942,
   4959,
   4976,
   5010,
   5018.5,
   5027,
   5031.25,
   5035.5,
   5044,
   5052.5,
   5056.75,
   5061,
   5065.25,
   5069.5,
   5078,
   5086.5,
   5095,
   5112,
   5120.5,
   5129,
   5137.5,
   5146,
   5154.5,
   5163,
   5180,
   5214,
   5231,
   5248,
   5265,
   5282,
   5299,
   5316,
   5333,
   5350,
   5384,
   5418,
   5452,
   5486,
   5520,
   5554,
   5588,
   5622,
   5656,
   5690,
   5724,
   5758,
   5792,
   5826,
   5860,
   5894,
   5928,
   5962,
   5996,
   6030,
   6064,
   6098,
   6132,
   6166,
   6200,
   6200,
   6200};
   Double_t eta_fy45[81] = {
   0,
   56.77322,
   54.06078,
   51.67406,
   49.67429,
   48.15457,
   47.60781,
   47.22047,
   47.00482,
   46.97287,
   47.13779,
   47.51658,
   48.13196,
   49.00669,
   50.14445,
   51.50405,
   54.50655,
   57.4534,
   60.58822,
   62.31299,
   64.18408,
   66.29056,
   68.72487,
   74.19198,
   75.45696,
   76.22773,
   76.39285,
   76.40797,
   75.9939,
   75.01988,
   74.34313,
   73.51052,
   72.49062,
   71.29548,
   68.4459,
   65.12527,
   61.52891,
   54.283,
   50.93977,
   47.90116,
   45.18667,
   42.77127,
   40.60166,
   38.61347,
   34.951,
   28.13148,
   25.01481,
   22.25216,
   19.9267,
   18.05407,
   16.58868,
   15.44802,
   14.54203,
   13.79473,
   12.58087,
   11.58016,
   10.71524,
   9.958316,
   9.293191,
   8.703957,
   8.175068,
   7.693594,
   7.250015,
   6.837715,
   6.452129,
   6.09003,
   5.749055,
   5.427411,
   5.123694,
   4.83677,
   4.5657,
   4.30968,
   4.068004,
   3.840033,
   3.62517,
   3.422846,
   3.23251,
   3.053615,
   2.885617,
   2.885617,
   0};
   graph = new TGraph(81,eta_fx45,eta_fy45);
   graph->SetName("eta");
   graph->SetTitle("Projection of global_gamma_pdf");

   ci = TColor::GetColor("#999900");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#999900");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.8);
   
   TH1F *Graph_eta45 = new TH1F("Graph_eta45","Projection of global_gamma_pdf",100,4330,6370);
   Graph_eta45->SetMinimum(0);
   Graph_eta45->SetMaximum(84.04877);
   Graph_eta45->SetDirectory(0);
   Graph_eta45->SetStats(0);
   Graph_eta45->SetLineWidth(2);
   Graph_eta45->SetMarkerStyle(20);
   Graph_eta45->SetMarkerSize(0.8);
   Graph_eta45->GetXaxis()->SetNdivisions(505);
   Graph_eta45->GetXaxis()->SetLabelFont(132);
   Graph_eta45->GetXaxis()->SetLabelOffset(0.01);
   Graph_eta45->GetXaxis()->SetLabelSize(0.06);
   Graph_eta45->GetXaxis()->SetTitleSize(0.072);
   Graph_eta45->GetXaxis()->SetTitleFont(132);
   Graph_eta45->GetYaxis()->SetLabelFont(132);
   Graph_eta45->GetYaxis()->SetLabelOffset(0.01);
   Graph_eta45->GetYaxis()->SetLabelSize(0.06);
   Graph_eta45->GetYaxis()->SetTitleSize(0.072);
   Graph_eta45->GetYaxis()->SetTitleOffset(1.1);
   Graph_eta45->GetYaxis()->SetTitleFont(132);
   Graph_eta45->GetZaxis()->SetLabelFont(132);
   Graph_eta45->GetZaxis()->SetLabelSize(0.06);
   Graph_eta45->GetZaxis()->SetTitleSize(0.072);
   Graph_eta45->GetZaxis()->SetTitleOffset(1.2);
   Graph_eta45->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_eta45);
   
   graph->Draw("f");
   
   Double_t PR_fx46[85] = {
   4500,
   4500,
   4534,
   4568,
   4602,
   4636,
   4670,
   4704,
   4738,
   4755,
   4772,
   4789,
   4806,
   4823,
   4840,
   4857,
   4874,
   4891,
   4908,
   4925,
   4942,
   4959,
   4976,
   5010,
   5018.5,
   5022.75,
   5027,
   5031.25,
   5035.5,
   5039.75,
   5044,
   5048.25,
   5052.5,
   5056.75,
   5061,
   5065.25,
   5069.5,
   5073.75,
   5078,
   5086.5,
   5095,
   5112,
   5120.5,
   5129,
   5137.5,
   5146,
   5154.5,
   5163,
   5171.5,
   5180,
   5188.5,
   5197,
   5214,
   5231,
   5248,
   5282,
   5316,
   5350,
   5384,
   5418,
   5452,
   5486,
   5520,
   5554,
   5588,
   5622,
   5656,
   5690,
   5724,
   5758,
   5792,
   5826,
   5860,
   5894,
   5928,
   5962,
   5996,
   6030,
   6064,
   6098,
   6132,
   6166,
   6200,
   6200,
   6200};
   Double_t PR_fy46[85] = {
   0,
   54.27511,
   51.53808,
   49.05923,
   46.84627,
   44.91372,
   43.28564,
   41.99938,
   41.10928,
   40.83491,
   40.6883,
   40.68089,
   40.82452,
   41.13099,
   41.61172,
   42.27762,
   43.13923,
   44.20742,
   45.49431,
   47.01434,
   48.78476,
   50.82508,
   53.15491,
   58.35454,
   59.59591,
   60.05342,
   60.37492,
   60.55601,
   60.59435,
   60.48974,
   60.24415,
   59.86162,
   59.3482,
   58.7118,
   57.91808,
   56.9339,
   55.76956,
   54.43931,
   52.96101,
   49.64615,
   46.01551,
   38.59844,
   35.14941,
   32.02704,
   29.28557,
   26.93641,
   24.95913,
   23.31371,
   21.95125,
   20.82195,
   19.87999,
   19.08588,
   17.81763,
   16.82992,
   16.01082,
   14.65316,
   13.51203,
   12.51967,
   11.64977,
   10.88301,
   10.20072,
   9.585751,
   9.023969,
   8.504837,
   8.021036,
   7.567671,
   7.141459,
   6.740083,
   6.361768,
   6.005041,
   5.668599,
   5.351253,
   5.051896,
   4.769489,
   4.503059,
   4.251686,
   4.014508,
   3.790711,
   3.579529,
   3.380241,
   3.192168,
   3.01467,
   2.847145,
   2.847145,
   0};
   graph = new TGraph(85,PR_fx46,PR_fy46);
   graph->SetName("PR");
   graph->SetTitle("Projection of global_gamma_pdf");

   ci = TColor::GetColor("#cc9966");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#cc9966");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.8);
   
   TH1F *Graph_PR46 = new TH1F("Graph_PR46","Projection of global_gamma_pdf",100,4330,6370);
   Graph_PR46->SetMinimum(0);
   Graph_PR46->SetMaximum(66.65378);
   Graph_PR46->SetDirectory(0);
   Graph_PR46->SetStats(0);
   Graph_PR46->SetLineWidth(2);
   Graph_PR46->SetMarkerStyle(20);
   Graph_PR46->SetMarkerSize(0.8);
   Graph_PR46->GetXaxis()->SetNdivisions(505);
   Graph_PR46->GetXaxis()->SetLabelFont(132);
   Graph_PR46->GetXaxis()->SetLabelOffset(0.01);
   Graph_PR46->GetXaxis()->SetLabelSize(0.06);
   Graph_PR46->GetXaxis()->SetTitleSize(0.072);
   Graph_PR46->GetXaxis()->SetTitleFont(132);
   Graph_PR46->GetYaxis()->SetLabelFont(132);
   Graph_PR46->GetYaxis()->SetLabelOffset(0.01);
   Graph_PR46->GetYaxis()->SetLabelSize(0.06);
   Graph_PR46->GetYaxis()->SetTitleSize(0.072);
   Graph_PR46->GetYaxis()->SetTitleOffset(1.1);
   Graph_PR46->GetYaxis()->SetTitleFont(132);
   Graph_PR46->GetZaxis()->SetLabelFont(132);
   Graph_PR46->GetZaxis()->SetLabelSize(0.06);
   Graph_PR46->GetZaxis()->SetTitleSize(0.072);
   Graph_PR46->GetZaxis()->SetTitleOffset(1.2);
   Graph_PR46->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_PR46);
   
   graph->Draw("f");
   
   Double_t comb_fx47[54] = {
   4500,
   4500,
   4534,
   4568,
   4602,
   4636,
   4670,
   4704,
   4738,
   4772,
   4806,
   4840,
   4874,
   4908,
   4942,
   4976,
   5010,
   5044,
   5078,
   5112,
   5146,
   5180,
   5214,
   5248,
   5282,
   5316,
   5350,
   5384,
   5418,
   5452,
   5486,
   5520,
   5554,
   5588,
   5622,
   5656,
   5690,
   5724,
   5758,
   5792,
   5826,
   5860,
   5894,
   5928,
   5962,
   5996,
   6030,
   6064,
   6098,
   6132,
   6166,
   6200,
   6200,
   6200};
   Double_t comb_fy47[54] = {
   0,
   52.74437,
   49.67411,
   46.78643,
   44.07021,
   41.51502,
   39.11106,
   36.84918,
   34.72076,
   32.71775,
   30.83258,
   29.05815,
   27.38782,
   25.81532,
   24.33481,
   22.94078,
   21.62806,
   20.39181,
   19.22747,
   18.13078,
   17.09773,
   16.12453,
   15.20765,
   14.34377,
   13.52976,
   12.76268,
   12.03978,
   11.35846,
   10.71628,
   10.11095,
   9.540329,
   9.002376,
   8.495191,
   8.016984,
   7.566069,
   7.140863,
   6.739873,
   6.361698,
   6.005019,
   5.668593,
   5.351252,
   5.051895,
   4.769489,
   4.503059,
   4.251686,
   4.014508,
   3.790711,
   3.579529,
   3.380241,
   3.192168,
   3.01467,
   2.847145,
   2.847145,
   0};
   graph = new TGraph(54,comb_fx47,comb_fy47);
   graph->SetName("comb");
   graph->SetTitle("Projection of global_gamma_pdf");

   ci = TColor::GetColor("#66cccc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#66cccc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.8);
   
   TH1F *Graph_comb47 = new TH1F("Graph_comb47","Projection of global_gamma_pdf",100,4330,6370);
   Graph_comb47->SetMinimum(0);
   Graph_comb47->SetMaximum(58.01881);
   Graph_comb47->SetDirectory(0);
   Graph_comb47->SetStats(0);
   Graph_comb47->SetLineWidth(2);
   Graph_comb47->SetMarkerStyle(20);
   Graph_comb47->SetMarkerSize(0.8);
   Graph_comb47->GetXaxis()->SetNdivisions(505);
   Graph_comb47->GetXaxis()->SetLabelFont(132);
   Graph_comb47->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb47->GetXaxis()->SetLabelSize(0.06);
   Graph_comb47->GetXaxis()->SetTitleSize(0.072);
   Graph_comb47->GetXaxis()->SetTitleFont(132);
   Graph_comb47->GetYaxis()->SetLabelFont(132);
   Graph_comb47->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb47->GetYaxis()->SetLabelSize(0.06);
   Graph_comb47->GetYaxis()->SetTitleSize(0.072);
   Graph_comb47->GetYaxis()->SetTitleOffset(1.1);
   Graph_comb47->GetYaxis()->SetTitleFont(132);
   Graph_comb47->GetZaxis()->SetLabelFont(132);
   Graph_comb47->GetZaxis()->SetLabelSize(0.06);
   Graph_comb47->GetZaxis()->SetTitleSize(0.072);
   Graph_comb47->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb47->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb47);
   
   graph->Draw("f");
   
   Double_t myData_fx3007[50] = {
   4517,
   4551,
   4585,
   4619,
   4653,
   4687,
   4721,
   4755,
   4789,
   4823,
   4857,
   4891,
   4925,
   4959,
   4993,
   5027,
   5061,
   5095,
   5129,
   5163,
   5197,
   5231,
   5265,
   5299,
   5333,
   5367,
   5401,
   5435,
   5469,
   5503,
   5537,
   5571,
   5605,
   5639,
   5673,
   5707,
   5741,
   5775,
   5809,
   5843,
   5877,
   5911,
   5945,
   5979,
   6013,
   6047,
   6081,
   6115,
   6149,
   6183};
   Double_t myData_fy3007[50] = {
   46,
   53,
   53,
   66,
   60,
   76,
   58,
   87,
   77,
   78,
   91,
   95,
   114,
   115,
   127,
   157,
   152,
   178,
   227,
   292,
   446,
   659,
   689,
   442,
   188,
   93,
   56,
   35,
   28,
   19,
   11,
   2,
   10,
   13,
   5,
   6,
   11,
   8,
   6,
   4,
   1,
   6,
   4,
   5,
   3,
   3,
   2,
   3,
   4,
   5};
   Double_t myData_felx3007[50] = {
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17};
   Double_t myData_fely3007[50] = {
   6.757581,
   7.257065,
   7.257065,
   8.103403,
   7.724317,
   8.698576,
   7.593751,
   9.30942,
   8.755868,
   8.812788,
   9.521834,
   9.729612,
   10.18878,
   10.23546,
   10.78051,
   12.03994,
   11.83896,
   12.85103,
   14.57481,
   16.59532,
   20.62463,
   25.17586,
   25.75357,
   20.52974,
   13.22042,
   9.626284,
   7.4609,
   5.887675,
   5.259711,
   4.320219,
   3.265579,
   1.291815,
   3.108694,
   3.558662,
   2.159691,
   2.379931,
   3.265579,
   2.768386,
   2.379931,
   1.914339,
   0.8272462,
   2.379931,
   1.914339,
   2.159691,
   1.632705,
   1.632705,
   1.291815,
   1.632705,
   1.914339,
   2.159691};
   Double_t myData_fehx3007[50] = {
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17};
   Double_t myData_fehy3007[50] = {
   7.831489,
   8.325916,
   8.325916,
   9.165094,
   8.789023,
   9.756061,
   8.659564,
   10.36314,
   9.812979,
   9.869531,
   10.57436,
   10.78102,
   11.18878,
   11.23546,
   11.78051,
   13.03994,
   12.83896,
   13.85103,
   15.57481,
   17.59532,
   21.62463,
   26.17586,
   26.75357,
   21.52974,
   14.22042,
   10.67824,
   8.527879,
   6.97241,
   6.354446,
   5.435196,
   4.416521,
   2.63786,
   4.26695,
   4.697573,
   3.382473,
   3.583642,
   4.416521,
   3.945142,
   3.583642,
   3.162753,
   2.299527,
   3.583642,
   3.162753,
   3.382473,
   2.918186,
   2.918186,
   2.63786,
   2.918186,
   3.162753,
   3.382473};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,myData_fx3007,myData_fy3007,myData_felx3007,myData_fehx3007,myData_fely3007,myData_fehy3007);
   grae->SetName("myData");
   grae->SetTitle("Histogram of data_plot__B0_DTF_PV_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_myData3007 = new TH1F("Graph_myData3007","Histogram of data_plot__B0_DTF_PV_M",100,4330,6370);
   Graph_myData3007->SetMinimum(0.1554784);
   Graph_myData3007->SetMaximum(787.3117);
   Graph_myData3007->SetDirectory(0);
   Graph_myData3007->SetStats(0);
   Graph_myData3007->SetLineWidth(2);
   Graph_myData3007->SetMarkerStyle(20);
   Graph_myData3007->SetMarkerSize(0.8);
   Graph_myData3007->GetXaxis()->SetNdivisions(505);
   Graph_myData3007->GetXaxis()->SetLabelFont(132);
   Graph_myData3007->GetXaxis()->SetLabelOffset(0.01);
   Graph_myData3007->GetXaxis()->SetLabelSize(0.06);
   Graph_myData3007->GetXaxis()->SetTitleSize(0.072);
   Graph_myData3007->GetXaxis()->SetTitleFont(132);
   Graph_myData3007->GetYaxis()->SetLabelFont(132);
   Graph_myData3007->GetYaxis()->SetLabelOffset(0.01);
   Graph_myData3007->GetYaxis()->SetLabelSize(0.06);
   Graph_myData3007->GetYaxis()->SetTitleSize(0.072);
   Graph_myData3007->GetYaxis()->SetTitleOffset(1.1);
   Graph_myData3007->GetYaxis()->SetTitleFont(132);
   Graph_myData3007->GetZaxis()->SetLabelFont(132);
   Graph_myData3007->GetZaxis()->SetLabelSize(0.06);
   Graph_myData3007->GetZaxis()->SetTitleSize(0.072);
   Graph_myData3007->GetZaxis()->SetTitleOffset(1.2);
   Graph_myData3007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_myData3007);
   
   grae->Draw("p");
   
   Double_t g_fx48[108] = {
   4466,
   4466,
   4500,
   4534,
   4568,
   4602,
   4636,
   4670,
   4704,
   4738,
   4772,
   4806,
   4840,
   4874,
   4908,
   4942,
   4976,
   5010,
   5027,
   5044,
   5061,
   5078,
   5095,
   5112,
   5120.5,
   5129,
   5137.5,
   5146,
   5154.5,
   5163,
   5171.5,
   5180,
   5188.5,
   5192.75,
   5197,
   5201.25,
   5205.5,
   5209.75,
   5214,
   5222.5,
   5226.75,
   5231,
   5235.25,
   5239.5,
   5243.75,
   5248,
   5250.125,
   5252.25,
   5254.375,
   5256.5,
   5258.625,
   5260.75,
   5262.875,
   5265,
   5267.125,
   5269.25,
   5271.375,
   5273.5,
   5277.75,
   5282,
   5286.25,
   5290.5,
   5299,
   5301.125,
   5303.25,
   5307.5,
   5311.75,
   5316,
   5320.25,
   5324.5,
   5328.75,
   5333,
   5337.25,
   5341.5,
   5350,
   5358.5,
   5367,
   5375.5,
   5384,
   5401,
   5418,
   5435,
   5452,
   5486,
   5520,
   5554,
   5588,
   5622,
   5656,
   5690,
   5724,
   5758,
   5792,
   5826,
   5860,
   5894,
   5928,
   5962,
   5996,
   6030,
   6064,
   6098,
   6132,
   6166,
   6200,
   6200,
   6234,
   6234};
   Double_t g_fy48[108] = {
   0,
   5.514184,
   5.514184,
   6.172773,
   6.940789,
   7.84191,
   8.906227,
   10.17236,
   11.6904,
   13.52612,
   15.76694,
   18.53076,
   21.97902,
   26.33668,
   31.92332,
   39.20282,
   48.8654,
   61.96722,
   70.29527,
   80.17787,
   91.99396,
   106.2387,
   123.5673,
   144.8587,
   157.3485,
   171.3098,
   186.9652,
   204.5792,
   224.4674,
   247.0084,
   272.6592,
   301.9751,
   335.6347,
   354.3472,
   374.4737,
   396.1502,
   419.5294,
   444.7737,
   471.5059,
   528.7492,
   559.3566,
   588.525,
   614.3702,
   636.3581,
   653.7232,
   666.1213,
   670.426,
   673.3799,
   674.5594,
   673.8878,
   671.3515,
   666.9534,
   660.7132,
   652.6676,
   642.8702,
   631.3906,
   618.3139,
   603.7397,
   570.5597,
   532.877,
   491.8404,
   448.6563,
   360.6818,
   339.9155,
   320.5325,
   285.4987,
   254.7695,
   227.7613,
   204.3571,
   184.0469,
   166.3362,
   150.8227,
   137.1762,
   125.1243,
   104.9381,
   88.86363,
   75.90633,
   65.34676,
   56.65574,
   43.39494,
   33.96673,
   27.08223,
   21.93919,
   14.98293,
   10.68499,
   7.888179,
   5.990486,
   4.657736,
   3.694324,
   2.980583,
   2.44051,
   2.024261,
   1.698224,
   1.439171,
   1.230702,
   1.061013,
   0.9214595,
   0.8056136,
   0.708627,
   0.6267959,
   0.557258,
   0.4977771,
   0.4465891,
   0.4022893,
   0.3637501,
   0.3637501,
   0.3637501,
   0};
   graph = new TGraph(108,g_fx48,g_fy48);
   graph->SetName("g");
   graph->SetTitle("Projection of global_gamma_pdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff99ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.8);
   
   TH1F *Graph_g48 = new TH1F("Graph_g48","Projection of global_gamma_pdf",108,4289.2,6410.8);
   Graph_g48->SetMinimum(0);
   Graph_g48->SetMaximum(742.0154);
   Graph_g48->SetDirectory(0);
   Graph_g48->SetStats(0);
   Graph_g48->SetLineWidth(2);
   Graph_g48->SetMarkerStyle(20);
   Graph_g48->SetMarkerSize(0.8);
   Graph_g48->GetXaxis()->SetNdivisions(505);
   Graph_g48->GetXaxis()->SetLabelFont(132);
   Graph_g48->GetXaxis()->SetLabelOffset(0.01);
   Graph_g48->GetXaxis()->SetLabelSize(0.06);
   Graph_g48->GetXaxis()->SetTitleSize(0.072);
   Graph_g48->GetXaxis()->SetTitleFont(132);
   Graph_g48->GetYaxis()->SetLabelFont(132);
   Graph_g48->GetYaxis()->SetLabelOffset(0.01);
   Graph_g48->GetYaxis()->SetLabelSize(0.06);
   Graph_g48->GetYaxis()->SetTitleSize(0.072);
   Graph_g48->GetYaxis()->SetTitleOffset(1.1);
   Graph_g48->GetYaxis()->SetTitleFont(132);
   Graph_g48->GetZaxis()->SetLabelFont(132);
   Graph_g48->GetZaxis()->SetLabelSize(0.06);
   Graph_g48->GetZaxis()->SetTitleSize(0.072);
   Graph_g48->GetZaxis()->SetTitleOffset(1.2);
   Graph_g48->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_g48);
   
   graph->Draw("l");
   
   Double_t Pdf_fx49[100] = {
   4500,
   4534,
   4568,
   4602,
   4636,
   4670,
   4704,
   4738,
   4772,
   4806,
   4840,
   4874,
   4908,
   4942,
   4976,
   5010,
   5044,
   5078,
   5095,
   5112,
   5120.5,
   5129,
   5137.5,
   5146,
   5154.5,
   5163,
   5171.5,
   5180,
   5188.5,
   5192.75,
   5197,
   5201.25,
   5205.5,
   5209.75,
   5214,
   5222.5,
   5226.75,
   5231,
   5235.25,
   5239.5,
   5243.75,
   5248,
   5252.25,
   5254.375,
   5256.5,
   5258.625,
   5260.75,
   5262.875,
   5265,
   5267.125,
   5269.25,
   5271.375,
   5273.5,
   5277.75,
   5282,
   5286.25,
   5290.5,
   5299,
   5303.25,
   5307.5,
   5311.75,
   5316,
   5320.25,
   5324.5,
   5328.75,
   5333,
   5337.25,
   5341.5,
   5350,
   5358.5,
   5367,
   5375.5,
   5384,
   5401,
   5418,
   5435,
   5452,
   5486,
   5520,
   5554,
   5588,
   5622,
   5656,
   5690,
   5724,
   5758,
   5792,
   5826,
   5860,
   5894,
   5928,
   5962,
   5996,
   6030,
   6064,
   6098,
   6132,
   6166,
   6200,
   6200};
   Double_t Pdf_fy49[100] = {
   64.3424,
   62.30724,
   60.72855,
   59.67917,
   59.26592,
   59.6168,
   60.8712,
   63.19644,
   66.84275,
   72.00859,
   78.38373,
   85.67025,
   94.4731,
   105.5753,
   120.209,
   139.4914,
   160.5876,
   180.6347,
   192.0319,
   207.2767,
   217.1307,
   228.8512,
   242.696,
   258.9195,
   277.7978,
   299.6551,
   324.8925,
   354.0148,
   387.6595,
   406.4212,
   426.629,
   448.4166,
   471.9323,
   497.3362,
   524.2386,
   581.8215,
   612.5867,
   641.8707,
   667.7685,
   689.7328,
   706.9883,
   719.1797,
   726.1319,
   727.1148,
   726.2175,
   723.4261,
   718.7428,
   712.1862,
   703.7951,
   693.6236,
   681.7415,
   668.2334,
   653.2016,
   619.033,
   580.2691,
   538.0756,
   493.6694,
   403.1215,
   361.6679,
   325.3468,
   293.3497,
   265.0952,
   240.4753,
   218.9823,
   200.1227,
   183.4964,
   168.7739,
   155.686,
   133.5485,
   115.6885,
   101.1094,
   89.08275,
   79.06557,
   63.50811,
   52.14864,
   43.59785,
   36.9955,
   27.65129,
   21.59887,
   17.5524,
   14.74724,
   12.71525,
   11.17734,
   9.968762,
   8.989705,
   8.176793,
   7.48783,
   6.89359,
   6.373267,
   5.911817,
   5.498265,
   5.124527,
   4.784569,
   4.473794,
   4.188614,
   3.92616,
   3.684082,
   3.460408,
   3.253454,
   3.253454};
   graph = new TGraph(100,Pdf_fx49,Pdf_fy49);
   graph->SetName("Pdf");
   graph->SetTitle("Projection of global_gamma_pdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.8);
   
   TH1F *Graph_Pdf49 = new TH1F("Graph_Pdf49","Projection of global_gamma_pdf",100,4330,6370);
   Graph_Pdf49->SetMinimum(2.928108);
   Graph_Pdf49->SetMaximum(799.5009);
   Graph_Pdf49->SetDirectory(0);
   Graph_Pdf49->SetStats(0);
   Graph_Pdf49->SetLineWidth(2);
   Graph_Pdf49->SetMarkerStyle(20);
   Graph_Pdf49->SetMarkerSize(0.8);
   Graph_Pdf49->GetXaxis()->SetNdivisions(505);
   Graph_Pdf49->GetXaxis()->SetLabelFont(132);
   Graph_Pdf49->GetXaxis()->SetLabelOffset(0.01);
   Graph_Pdf49->GetXaxis()->SetLabelSize(0.06);
   Graph_Pdf49->GetXaxis()->SetTitleSize(0.072);
   Graph_Pdf49->GetXaxis()->SetTitleFont(132);
   Graph_Pdf49->GetYaxis()->SetLabelFont(132);
   Graph_Pdf49->GetYaxis()->SetLabelOffset(0.01);
   Graph_Pdf49->GetYaxis()->SetLabelSize(0.06);
   Graph_Pdf49->GetYaxis()->SetTitleSize(0.072);
   Graph_Pdf49->GetYaxis()->SetTitleOffset(1.1);
   Graph_Pdf49->GetYaxis()->SetTitleFont(132);
   Graph_Pdf49->GetZaxis()->SetLabelFont(132);
   Graph_Pdf49->GetZaxis()->SetLabelSize(0.06);
   Graph_Pdf49->GetZaxis()->SetTitleSize(0.072);
   Graph_Pdf49->GetZaxis()->SetTitleOffset(1.2);
   Graph_Pdf49->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Pdf49);
   
   graph->Draw("l");
   
   TLegend *leg = new TLegend(0.2,0.7,0.45,0.93,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("NULL","#scale[1.3]{LHCb}","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("myData","Data","PE");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.8);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Pdf","Model","L");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.55,0.4,0.85,0.93,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.045);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("g","#it{B}^{0}#rightarrow#it{K}^{*0}#it{#gamma}","L");

   ci = TColor::GetColor("#ff99ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","SL/C","F");

   ci = TColor::GetColor("#66cccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#66cccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("PR","#it{B}#rightarrow#it{K}^{*0}#it{#pi}#it{#gamma}","F");

   ci = TColor::GetColor("#cc9966");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#cc9966");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("eta","#it{B}^{0}#rightarrow#it{K}^{*0}#it{#eta}(#it{#gamma#gamma})","F");

   ci = TColor::GetColor("#999900");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#999900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pi0","#it{B}^{0}#rightarrow#it{K}^{*0}#it{#pi}^{0}(#it{#gamma#gamma})","F");

   ci = TColor::GetColor("#006666");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#006666");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("ee","#it{B}^{0}#rightarrow#it{K}^{*0}#it{e}^{#plus}#it{e}^{#minus}","F");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLine *line = new TLine(5000,0,5000,763.4705);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(5400,0,5400,763.4705);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   
   TH1D *frame_3d413ab0__14 = new TH1D("frame_3d413ab0__14","A RooPlot of \"B0_DTF_PV_M\"",50,4500,6200);
   frame_3d413ab0__14->SetBinContent(1,763.4705);
   frame_3d413ab0__14->SetMinimum(0);
   frame_3d413ab0__14->SetMaximum(763.4705);
   frame_3d413ab0__14->SetEntries(2);
   frame_3d413ab0__14->SetDirectory(0);
   frame_3d413ab0__14->SetStats(0);
   frame_3d413ab0__14->SetLineWidth(2);
   frame_3d413ab0__14->SetMarkerStyle(20);
   frame_3d413ab0__14->SetMarkerSize(0.8);
   frame_3d413ab0__14->GetXaxis()->SetTitle("#it{m}(#it{K}^{#plus}#it{#pi}^{#minus}#it{e}^{#plus}#it{e}^{#minus}) [MeV]");
   frame_3d413ab0__14->GetXaxis()->SetNdivisions(505);
   frame_3d413ab0__14->GetXaxis()->SetLabelFont(132);
   frame_3d413ab0__14->GetXaxis()->SetLabelOffset(0.01);
   frame_3d413ab0__14->GetXaxis()->SetLabelSize(0.06);
   frame_3d413ab0__14->GetXaxis()->SetTitleSize(0.072);
   frame_3d413ab0__14->GetXaxis()->SetTitleFont(132);
   frame_3d413ab0__14->GetYaxis()->SetTitle("Candidates / 34 MeV");
   frame_3d413ab0__14->GetYaxis()->SetLabelFont(132);
   frame_3d413ab0__14->GetYaxis()->SetLabelOffset(0.01);
   frame_3d413ab0__14->GetYaxis()->SetLabelSize(0.06);
   frame_3d413ab0__14->GetYaxis()->SetTitleSize(0.072);
   frame_3d413ab0__14->GetYaxis()->SetTitleOffset(1.1);
   frame_3d413ab0__14->GetYaxis()->SetTitleFont(132);
   frame_3d413ab0__14->GetZaxis()->SetLabelFont(132);
   frame_3d413ab0__14->GetZaxis()->SetLabelSize(0.06);
   frame_3d413ab0__14->GetZaxis()->SetTitleSize(0.072);
   frame_3d413ab0__14->GetZaxis()->SetTitleOffset(1.2);
   frame_3d413ab0__14->GetZaxis()->SetTitleFont(132);
   frame_3d413ab0__14->Draw("AXISSAME");
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig2b.C <==
void global_fitData_KstGam_cosThetaK()
{
//=========Macro generated from canvas: c/c
//=========  (Mon Aug 24 20:20:33 2020) by ROOT version 6.14/04
   TCanvas *c = new TCanvas("c", "c",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(-1.492754,-84.61538,1.405797,338.4615);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.17);
   c->SetRightMargin(0.14);
   c->SetTopMargin(0.02);
   c->SetBottomMargin(0.2);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
   
   TH1D *frame_37f5fca0__7 = new TH1D("frame_37f5fca0__7","A RooPlot of \"cos(#theta_{K})\"",20,-1,1);
   frame_37f5fca0__7->SetBinContent(1,304.5318);
   frame_37f5fca0__7->SetMinimum(0);
   frame_37f5fca0__7->SetMaximum(330);
   frame_37f5fca0__7->SetEntries(1);
   frame_37f5fca0__7->SetDirectory(0);
   frame_37f5fca0__7->SetStats(0);
   frame_37f5fca0__7->SetLineWidth(2);
   frame_37f5fca0__7->SetMarkerStyle(20);
   frame_37f5fca0__7->SetMarkerSize(0.8);
   frame_37f5fca0__7->GetXaxis()->SetTitle("cos#it{#theta}_{#it{K}}");
   frame_37f5fca0__7->GetXaxis()->SetNdivisions(505);
   frame_37f5fca0__7->GetXaxis()->SetLabelFont(132);
   frame_37f5fca0__7->GetXaxis()->SetLabelOffset(0.01);
   frame_37f5fca0__7->GetXaxis()->SetLabelSize(0.06);
   frame_37f5fca0__7->GetXaxis()->SetTitleSize(0.072);
   frame_37f5fca0__7->GetXaxis()->SetTitleFont(132);
   frame_37f5fca0__7->GetYaxis()->SetTitle("Candidates / 0.1");
   frame_37f5fca0__7->GetYaxis()->SetLabelFont(132);
   frame_37f5fca0__7->GetYaxis()->SetLabelOffset(0.01);
   frame_37f5fca0__7->GetYaxis()->SetLabelSize(0.06);
   frame_37f5fca0__7->GetYaxis()->SetTitleSize(0.072);
   frame_37f5fca0__7->GetYaxis()->SetTitleOffset(1.1);
   frame_37f5fca0__7->GetYaxis()->SetTitleFont(132);
   frame_37f5fca0__7->GetZaxis()->SetLabelFont(132);
   frame_37f5fca0__7->GetZaxis()->SetLabelSize(0.06);
   frame_37f5fca0__7->GetZaxis()->SetTitleSize(0.072);
   frame_37f5fca0__7->GetZaxis()->SetTitleOffset(1.2);
   frame_37f5fca0__7->GetZaxis()->SetTitleFont(132);
   frame_37f5fca0__7->Draw("FUNC");
   
   Double_t ee_fx22[49] = {
   -1,
   -1,
   -0.95,
   -0.9,
   -0.8,
   -0.7,
   -0.65,
   -0.6,
   -0.55,
   -0.5,
   -0.45,
   -0.4,
   -0.35,
   -0.3,
   -0.25,
   -0.2,
   -0.15,
   -0.1,
   -0.05,
   0,
   0.05,
   0.1,
   0.15,
   0.2,
   0.25,
   0.3,
   0.4,
   0.5,
   0.55,
   0.6,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.9625,
   0.975,
   0.9875,
   1,
   1,
   1};
   Double_t ee_fy22[49] = {
   0,
   65.65037,
   62.93959,
   59.96018,
   53.53753,
   47.01353,
   43.85823,
   40.8299,
   37.95978,
   35.27227,
   32.78606,
   30.51521,
   28.47005,
   26.65789,
   25.08367,
   23.75039,
   22.65941,
   21.81066,
   21.20263,
   20.83221,
   20.6945,
   20.7823,
   21.08562,
   21.59093,
   22.28028,
   23.13037,
   25.18543,
   27.41432,
   28.4408,
   29.3002,
   29.89107,
   30.04907,
   30.0933,
   30.00546,
   29.76577,
   29.35289,
   28.74387,
   27.91405,
   26.83696,
   25.48424,
   23.82554,
   21.82847,
   19.45841,
   18.12209,
   16.67852,
   15.12272,
   13.45293,
   13.45293,
   0};
   TGraph *graph = new TGraph(49,ee_fx22,ee_fy22);
   graph->SetName("ee");
   graph->SetTitle("Projection of global_gamma_ang_pdf");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.8);
   
   TH1F *Graph_ee22 = new TH1F("Graph_ee22","Projection of global_gamma_ang_pdf",100,-1.2,1.2);
   Graph_ee22->SetMinimum(0);
   Graph_ee22->SetMaximum(72.21541);
   Graph_ee22->SetDirectory(0);
   Graph_ee22->SetStats(0);
   Graph_ee22->SetLineWidth(2);
   Graph_ee22->SetMarkerStyle(20);
   Graph_ee22->SetMarkerSize(0.8);
   Graph_ee22->GetXaxis()->SetNdivisions(505);
   Graph_ee22->GetXaxis()->SetLabelFont(132);
   Graph_ee22->GetXaxis()->SetLabelOffset(0.01);
   Graph_ee22->GetXaxis()->SetLabelSize(0.06);
   Graph_ee22->GetXaxis()->SetTitleSize(0.072);
   Graph_ee22->GetXaxis()->SetTitleFont(132);
   Graph_ee22->GetYaxis()->SetLabelFont(132);
   Graph_ee22->GetYaxis()->SetLabelOffset(0.01);
   Graph_ee22->GetYaxis()->SetLabelSize(0.06);
   Graph_ee22->GetYaxis()->SetTitleSize(0.072);
   Graph_ee22->GetYaxis()->SetTitleOffset(1.1);
   Graph_ee22->GetYaxis()->SetTitleFont(132);
   Graph_ee22->GetZaxis()->SetLabelFont(132);
   Graph_ee22->GetZaxis()->SetLabelSize(0.06);
   Graph_ee22->GetZaxis()->SetTitleSize(0.072);
   Graph_ee22->GetZaxis()->SetTitleOffset(1.2);
   Graph_ee22->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_ee22);
   
   graph->Draw("f");
   
   Double_t pi0_fx23[50] = {
   -1,
   -1,
   -0.95,
   -0.9,
   -0.8,
   -0.7,
   -0.65,
   -0.6,
   -0.55,
   -0.5,
   -0.45,
   -0.4,
   -0.35,
   -0.3,
   -0.25,
   -0.2,
   -0.15,
   -0.1,
   -0.05,
   0,
   0.05,
   0.1,
   0.15,
   0.2,
   0.25,
   0.3,
   0.35,
   0.4,
   0.5,
   0.55,
   0.6,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.9625,
   0.975,
   0.9875,
   1,
   1,
   1};
   Double_t pi0_fy23[50] = {
   0,
   65.65037,
   62.75752,
   59.57609,
   52.76515,
   45.88775,
   42.5721,
   39.39524,
   36.38878,
   33.57728,
   30.97944,
   28.60928,
   26.47703,
   24.58994,
   22.95289,
   21.56891,
   20.43948,
   19.5647,
   18.94331,
   18.57259,
   18.44803,
   18.56289,
   18.90763,
   19.46916,
   20.22989,
   21.16673,
   22.24984,
   23.44129,
   25.94768,
   27.1318,
   28.15879,
   28.92435,
   29.17122,
   29.30464,
   29.30567,
   29.15386,
   28.82711,
   28.30163,
   27.55185,
   26.55028,
   25.26748,
   23.67192,
   21.72987,
   19.40535,
   18.08777,
   16.66,
   15.11683,
   13.45293,
   13.45293,
   0};
   graph = new TGraph(50,pi0_fx23,pi0_fy23);
   graph->SetName("pi0");
   graph->SetTitle("Projection of global_gamma_ang_pdf");

   ci = TColor::GetColor("#006666");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#006666");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.8);
   
   TH1F *Graph_pi023 = new TH1F("Graph_pi023","Projection of global_gamma_ang_pdf",100,-1.2,1.2);
   Graph_pi023->SetMinimum(0);
   Graph_pi023->SetMaximum(72.21541);
   Graph_pi023->SetDirectory(0);
   Graph_pi023->SetStats(0);
   Graph_pi023->SetLineWidth(2);
   Graph_pi023->SetMarkerStyle(20);
   Graph_pi023->SetMarkerSize(0.8);
   Graph_pi023->GetXaxis()->SetNdivisions(505);
   Graph_pi023->GetXaxis()->SetLabelFont(132);
   Graph_pi023->GetXaxis()->SetLabelOffset(0.01);
   Graph_pi023->GetXaxis()->SetLabelSize(0.06);
   Graph_pi023->GetXaxis()->SetTitleSize(0.072);
   Graph_pi023->GetXaxis()->SetTitleFont(132);
   Graph_pi023->GetYaxis()->SetLabelFont(132);
   Graph_pi023->GetYaxis()->SetLabelOffset(0.01);
   Graph_pi023->GetYaxis()->SetLabelSize(0.06);
   Graph_pi023->GetYaxis()->SetTitleSize(0.072);
   Graph_pi023->GetYaxis()->SetTitleOffset(1.1);
   Graph_pi023->GetYaxis()->SetTitleFont(132);
   Graph_pi023->GetZaxis()->SetLabelFont(132);
   Graph_pi023->GetZaxis()->SetLabelSize(0.06);
   Graph_pi023->GetZaxis()->SetTitleSize(0.072);
   Graph_pi023->GetZaxis()->SetTitleOffset(1.2);
   Graph_pi023->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pi023);
   
   graph->Draw("f");
   
   Double_t eta_fx24[45] = {
   -1,
   -1,
   -0.95,
   -0.9,
   -0.85,
   -0.8,
   -0.7,
   -0.6,
   -0.55,
   -0.5,
   -0.45,
   -0.4,
   -0.35,
   -0.3,
   -0.25,
   -0.2,
   -0.15,
   -0.1,
   -0.05,
   0,
   0.05,
   0.1,
   0.15,
   0.2,
   0.3,
   0.4,
   0.5,
   0.55,
   0.6,
   0.65,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1,
   1};
   Double_t eta_fy24[45] = {
   0,
   38.92878,
   37.91983,
   36.75016,
   35.46664,
   34.10944,
   31.30555,
   28.55237,
   27.24325,
   25.99822,
   24.82822,
   23.7419,
   22.74598,
   21.84548,
   21.04399,
   20.34379,
   19.74598,
   19.25056,
   18.85641,
   18.56127,
   18.36165,
   18.25268,
   18.22789,
   18.27903,
   18.56497,
   18.99513,
   19.4004,
   19.52204,
   19.5409,
   19.4126,
   19.08561,
   18.82934,
   18.50042,
   18.09002,
   17.58871,
   16.98642,
   16.27239,
   15.4352,
   14.46264,
   13.3418,
   12.0589,
   10.59937,
   8.947759,
   8.947759,
   0};
   graph = new TGraph(45,eta_fx24,eta_fy24);
   graph->SetName("eta");
   graph->SetTitle("Projection of global_gamma_ang_pdf");

   ci = TColor::GetColor("#999900");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#999900");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.8);
   
   TH1F *Graph_eta24 = new TH1F("Graph_eta24","Projection of global_gamma_ang_pdf",100,-1.2,1.2);
   Graph_eta24->SetMinimum(0);
   Graph_eta24->SetMaximum(42.82165);
   Graph_eta24->SetDirectory(0);
   Graph_eta24->SetStats(0);
   Graph_eta24->SetLineWidth(2);
   Graph_eta24->SetMarkerStyle(20);
   Graph_eta24->SetMarkerSize(0.8);
   Graph_eta24->GetXaxis()->SetNdivisions(505);
   Graph_eta24->GetXaxis()->SetLabelFont(132);
   Graph_eta24->GetXaxis()->SetLabelOffset(0.01);
   Graph_eta24->GetXaxis()->SetLabelSize(0.06);
   Graph_eta24->GetXaxis()->SetTitleSize(0.072);
   Graph_eta24->GetXaxis()->SetTitleFont(132);
   Graph_eta24->GetYaxis()->SetLabelFont(132);
   Graph_eta24->GetYaxis()->SetLabelOffset(0.01);
   Graph_eta24->GetYaxis()->SetLabelSize(0.06);
   Graph_eta24->GetYaxis()->SetTitleSize(0.072);
   Graph_eta24->GetYaxis()->SetTitleOffset(1.1);
   Graph_eta24->GetYaxis()->SetTitleFont(132);
   Graph_eta24->GetZaxis()->SetLabelFont(132);
   Graph_eta24->GetZaxis()->SetLabelSize(0.06);
   Graph_eta24->GetZaxis()->SetTitleSize(0.072);
   Graph_eta24->GetZaxis()->SetTitleOffset(1.2);
   Graph_eta24->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_eta24);
   
   graph->Draw("f");
   
   Double_t PR_fx25[36] = {
   -1,
   -1,
   -0.95,
   -0.9,
   -0.85,
   -0.8,
   -0.75,
   -0.7,
   -0.65,
   -0.6,
   -0.55,
   -0.5,
   -0.4,
   -0.3,
   -0.2,
   -0.1,
   0,
   0.1,
   0.2,
   0.25,
   0.3,
   0.35,
   0.4,
   0.45,
   0.5,
   0.55,
   0.6,
   0.65,
   0.7,
   0.75,
   0.8,
   0.85,
   0.9,
   1,
   1,
   1};
   Double_t PR_fy25[36] = {
   0,
   19.2747,
   19.62843,
   19.91952,
   20.14899,
   20.31925,
   20.43376,
   20.49679,
   20.51316,
   20.488,
   20.42653,
   20.33387,
   20.07396,
   19.74133,
   19.35872,
   18.93616,
   18.46996,
   17.94297,
   17.32637,
   16.97297,
   16.58265,
   16.1501,
   15.67009,
   15.1377,
   14.54855,
   13.89902,
   13.1866,
   12.41013,
   11.57012,
   10.66913,
   9.712111,
   8.706779,
   7.664035,
   5.528403,
   5.528403,
   0};
   graph = new TGraph(36,PR_fx25,PR_fy25);
   graph->SetName("PR");
   graph->SetTitle("Projection of global_gamma_ang_pdf");

   ci = TColor::GetColor("#cc9966");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#cc9966");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.8);
   
   TH1F *Graph_PR25 = new TH1F("Graph_PR25","Projection of global_gamma_ang_pdf",100,-1.2,1.2);
   Graph_PR25->SetMinimum(0);
   Graph_PR25->SetMaximum(22.56448);
   Graph_PR25->SetDirectory(0);
   Graph_PR25->SetStats(0);
   Graph_PR25->SetLineWidth(2);
   Graph_PR25->SetMarkerStyle(20);
   Graph_PR25->SetMarkerSize(0.8);
   Graph_PR25->GetXaxis()->SetNdivisions(505);
   Graph_PR25->GetXaxis()->SetLabelFont(132);
   Graph_PR25->GetXaxis()->SetLabelOffset(0.01);
   Graph_PR25->GetXaxis()->SetLabelSize(0.06);
   Graph_PR25->GetXaxis()->SetTitleSize(0.072);
   Graph_PR25->GetXaxis()->SetTitleFont(132);
   Graph_PR25->GetYaxis()->SetLabelFont(132);
   Graph_PR25->GetYaxis()->SetLabelOffset(0.01);
   Graph_PR25->GetYaxis()->SetLabelSize(0.06);
   Graph_PR25->GetYaxis()->SetTitleSize(0.072);
   Graph_PR25->GetYaxis()->SetTitleOffset(1.1);
   Graph_PR25->GetYaxis()->SetTitleFont(132);
   Graph_PR25->GetZaxis()->SetLabelFont(132);
   Graph_PR25->GetZaxis()->SetLabelSize(0.06);
   Graph_PR25->GetZaxis()->SetTitleSize(0.072);
   Graph_PR25->GetZaxis()->SetTitleOffset(1.2);
   Graph_PR25->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_PR25);
   
   graph->Draw("f");
   
   Double_t comb_fx26[32] = {
   -1,
   -1,
   -0.95,
   -0.9,
   -0.85,
   -0.8,
   -0.7,
   -0.6,
   -0.5,
   -0.4,
   -0.3,
   -0.2,
   -0.15,
   -0.1,
   -0.05,
   0,
   0.05,
   0.1,
   0.2,
   0.3,
   0.4,
   0.5,
   0.6,
   0.7,
   0.75,
   0.8,
   0.85,
   0.9,
   0.95,
   1,
   1,
   1};
   Double_t comb_fy26[32] = {
   0,
   15.64896,
   15.36831,
   15.04692,
   14.69187,
   14.30987,
   13.48967,
   12.63155,
   11.77411,
   10.94931,
   10.18247,
   9.492289,
   9.179976,
   8.890832,
   8.625331,
   8.383528,
   8.165066,
   7.969173,
   7.63993,
   7.381332,
   7.172274,
   6.985023,
   6.785209,
   6.531833,
   6.370432,
   6.177259,
   5.945324,
   5.667221,
   5.335131,
   4.940819,
   4.940819,
   0};
   graph = new TGraph(32,comb_fx26,comb_fy26);
   graph->SetName("comb");
   graph->SetTitle("Projection of global_gamma_ang_pdf");

   ci = TColor::GetColor("#66cccc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#66cccc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.8);
   
   TH1F *Graph_comb26 = new TH1F("Graph_comb26","Projection of global_gamma_ang_pdf",100,-1.2,1.2);
   Graph_comb26->SetMinimum(0);
   Graph_comb26->SetMaximum(17.21385);
   Graph_comb26->SetDirectory(0);
   Graph_comb26->SetStats(0);
   Graph_comb26->SetLineWidth(2);
   Graph_comb26->SetMarkerStyle(20);
   Graph_comb26->SetMarkerSize(0.8);
   Graph_comb26->GetXaxis()->SetNdivisions(505);
   Graph_comb26->GetXaxis()->SetLabelFont(132);
   Graph_comb26->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb26->GetXaxis()->SetLabelSize(0.06);
   Graph_comb26->GetXaxis()->SetTitleSize(0.072);
   Graph_comb26->GetXaxis()->SetTitleFont(132);
   Graph_comb26->GetYaxis()->SetLabelFont(132);
   Graph_comb26->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb26->GetYaxis()->SetLabelSize(0.06);
   Graph_comb26->GetYaxis()->SetTitleSize(0.072);
   Graph_comb26->GetYaxis()->SetTitleOffset(1.1);
   Graph_comb26->GetYaxis()->SetTitleFont(132);
   Graph_comb26->GetZaxis()->SetLabelFont(132);
   Graph_comb26->GetZaxis()->SetLabelSize(0.06);
   Graph_comb26->GetZaxis()->SetTitleSize(0.072);
   Graph_comb26->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb26->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb26);
   
   graph->Draw("f");
   
   Double_t myData_fx3004[20] = {
   -0.95,
   -0.85,
   -0.75,
   -0.65,
   -0.55,
   -0.45,
   -0.35,
   -0.25,
   -0.15,
   -0.05,
   0.05,
   0.15,
   0.25,
   0.35,
   0.45,
   0.55,
   0.65,
   0.75,
   0.85,
   0.95};
   Double_t myData_fy3004[20] = {
   81,
   105,
   159,
   169,
   209,
   225,
   222,
   253,
   256,
   273,
   248,
   246,
   250,
   223,
   189,
   159,
   130,
   82,
   73,
   37};
   Double_t myData_felx3004[20] = {
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05};
   Double_t myData_fely3004[20] = {
   8.981384,
   9.759142,
   12.11943,
   12.50961,
   13.96548,
   14.50833,
   14.40805,
   15.41383,
   15.50781,
   16.03028,
   15.25595,
   15.19235,
   15.31929,
   14.44155,
   13.25682,
   12.11943,
   10.91271,
   9.036884,
   8.524388,
   6.055143};
   Double_t myData_fehx3004[20] = {
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05};
   Double_t myData_fehy3004[20] = {
   10.03706,
   10.75914,
   13.11943,
   13.50961,
   14.96548,
   15.50833,
   15.40805,
   16.41383,
   16.50781,
   17.03028,
   16.25595,
   16.19235,
   16.31929,
   15.44155,
   14.25682,
   13.11943,
   11.91271,
   10.09222,
   9.583044,
   7.137555};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(20,myData_fx3004,myData_fy3004,myData_felx3004,myData_fehx3004,myData_fely3004,myData_fehy3004);
   grae->SetName("myData");
   grae->SetTitle("Histogram of data_plot__cosThetaK");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_myData3004 = new TH1F("Graph_myData3004","Histogram of data_plot__cosThetaK",100,-1.2,1.2);
   Graph_myData3004->SetMinimum(5.036316);
   Graph_myData3004->SetMaximum(315.9388);
   Graph_myData3004->SetDirectory(0);
   Graph_myData3004->SetStats(0);
   Graph_myData3004->SetLineWidth(2);
   Graph_myData3004->SetMarkerStyle(20);
   Graph_myData3004->SetMarkerSize(0.8);
   Graph_myData3004->GetXaxis()->SetNdivisions(505);
   Graph_myData3004->GetXaxis()->SetLabelFont(132);
   Graph_myData3004->GetXaxis()->SetLabelOffset(0.01);
   Graph_myData3004->GetXaxis()->SetLabelSize(0.06);
   Graph_myData3004->GetXaxis()->SetTitleSize(0.072);
   Graph_myData3004->GetXaxis()->SetTitleFont(132);
   Graph_myData3004->GetYaxis()->SetLabelFont(132);
   Graph_myData3004->GetYaxis()->SetLabelOffset(0.01);
   Graph_myData3004->GetYaxis()->SetLabelSize(0.06);
   Graph_myData3004->GetYaxis()->SetTitleSize(0.072);
   Graph_myData3004->GetYaxis()->SetTitleOffset(1.1);
   Graph_myData3004->GetYaxis()->SetTitleFont(132);
   Graph_myData3004->GetZaxis()->SetLabelFont(132);
   Graph_myData3004->GetZaxis()->SetLabelSize(0.06);
   Graph_myData3004->GetZaxis()->SetTitleSize(0.072);
   Graph_myData3004->GetZaxis()->SetTitleOffset(1.2);
   Graph_myData3004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_myData3004);
   
   grae->Draw("p");
   
   Double_t g_fx27[47] = {
   -1.1,
   -1.1,
   -1,
   -0.9,
   -0.85,
   -0.8,
   -0.75,
   -0.7,
   -0.65,
   -0.6,
   -0.55,
   -0.5,
   -0.45,
   -0.4,
   -0.35,
   -0.3,
   -0.25,
   -0.2,
   -0.15,
   -0.1,
   -0.05,
   0,
   0.05,
   0.1,
   0.15,
   0.2,
   0.25,
   0.3,
   0.35,
   0.4,
   0.45,
   0.5,
   0.55,
   0.6,
   0.7,
   0.75,
   0.8,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1,
   1.1,
   1.1};
   Double_t g_fy27[47] = {
   0,
   8.42451e-05,
   8.42451e-05,
   41.92962,
   62.47393,
   82.34231,
   101.3226,
   119.2577,
   136.0361,
   151.5832,
   165.8532,
   178.8222,
   190.4813,
   200.8314,
   209.8785,
   217.6291,
   224.0872,
   229.2518,
   233.1155,
   235.6629,
   236.8708,
   236.709,
   235.1414,
   232.1282,
   227.6291,
   221.6069,
   214.0318,
   204.8872,
   194.1752,
   181.924,
   168.1951,
   153.0922,
   136.7698,
   119.4436,
   83.01407,
   64.74843,
   47.18008,
   31.00733,
   23.69967,
   17.06587,
   11.23438,
   6.34424,
   2.54554,
   1.478985e-05,
   1.478985e-05,
   1.478985e-05,
   0};
   graph = new TGraph(47,g_fx27,g_fy27);
   graph->SetName("g");
   graph->SetTitle("Projection of global_gamma_ang_pdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff99ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.8);
   
   TH1F *Graph_g27 = new TH1F("Graph_g27","Projection of global_gamma_ang_pdf",100,-1.32,1.32);
   Graph_g27->SetMinimum(0);
   Graph_g27->SetMaximum(260.5579);
   Graph_g27->SetDirectory(0);
   Graph_g27->SetStats(0);
   Graph_g27->SetLineWidth(2);
   Graph_g27->SetMarkerStyle(20);
   Graph_g27->SetMarkerSize(0.8);
   Graph_g27->GetXaxis()->SetNdivisions(505);
   Graph_g27->GetXaxis()->SetLabelFont(132);
   Graph_g27->GetXaxis()->SetLabelOffset(0.01);
   Graph_g27->GetXaxis()->SetLabelSize(0.06);
   Graph_g27->GetXaxis()->SetTitleSize(0.072);
   Graph_g27->GetXaxis()->SetTitleFont(132);
   Graph_g27->GetYaxis()->SetLabelFont(132);
   Graph_g27->GetYaxis()->SetLabelOffset(0.01);
   Graph_g27->GetYaxis()->SetLabelSize(0.06);
   Graph_g27->GetYaxis()->SetTitleSize(0.072);
   Graph_g27->GetYaxis()->SetTitleOffset(1.1);
   Graph_g27->GetYaxis()->SetTitleFont(132);
   Graph_g27->GetZaxis()->SetLabelFont(132);
   Graph_g27->GetZaxis()->SetLabelSize(0.06);
   Graph_g27->GetZaxis()->SetTitleSize(0.072);
   Graph_g27->GetZaxis()->SetTitleOffset(1.2);
   Graph_g27->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_g27);
   
   graph->Draw("l");
   
   Double_t global_gamma_ang_pdf_Int[B0_DTF_PV_M]_Norm[B0_DTF_PV_M,cosThetaK]_fx28[46] = {
   -1.1,
   -1.1,
   -1,
   -0.9,
   -0.85,
   -0.8,
   -0.75,
   -0.7,
   -0.65,
   -0.6,
   -0.55,
   -0.5,
   -0.45,
   -0.4,
   -0.35,
   -0.3,
   -0.25,
   -0.2,
   -0.15,
   -0.1,
   -0.05,
   0,
   0.05,
   0.1,
   0.15,
   0.2,
   0.25,
   0.3,
   0.35,
   0.4,
   0.45,
   0.5,
   0.55,
   0.6,
   0.65,
   0.7,
   0.8,
   0.85,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1,
   1.1,
   1.1};
   Double_t global_gamma_ang_pdf_Int[B0_DTF_PV_M]_Norm[B0_DTF_PV_M,cosThetaK]_fy28[46] = {
   0,
   65.65046,
   65.65046,
   101.8898,
   119.2706,
   135.8798,
   151.5789,
   166.2712,
   179.8943,
   192.4131,
   203.813,
   214.0944,
   223.2673,
   231.3467,
   238.3486,
   244.287,
   249.1708,
   253.0022,
   255.7749,
   257.4735,
   258.0734,
   257.5412,
   255.8358,
   252.9105,
   248.7147,
   243.1978,
   236.3121,
   228.0175,
   218.2865,
   207.1094,
   194.5009,
   180.5065,
   165.2106,
   148.7438,
   131.2925,
   113.1074,
   75.92395,
   57.84428,
   40.89141,
   33.06285,
   25.80265,
   19.22406,
   13.45295,
   13.45295,
   13.45295,
   0};
   graph = new TGraph(46,global_gamma_ang_pdf_Int[B0_DTF_PV_M]_Norm[B0_DTF_PV_M,cosThetaK]_fx28,global_gamma_ang_pdf_Int[B0_DTF_PV_M]_Norm[B0_DTF_PV_M,cosThetaK]_fy28);
   graph->SetName("global_gamma_ang_pdf_Int[B0_DTF_PV_M]_Norm[B0_DTF_PV_M,cosThetaK]");
   graph->SetTitle("Projection of global_gamma_ang_pdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.8);
   
   TH1F *Graph_global_gamma_ang_pdf_IntoBB0_DTF_PV_McB_NormoBB0_DTF_PV_McOcosThetaKcB28 = new TH1F("Graph_global_gamma_ang_pdf_IntoBB0_DTF_PV_McB_NormoBB0_DTF_PV_McOcosThetaKcB28","Projection of global_gamma_ang_pdf",100,-1.32,1.32);
   Graph_global_gamma_ang_pdf_IntoBB0_DTF_PV_McB_NormoBB0_DTF_PV_McOcosThetaKcB28->SetMinimum(0);
   Graph_global_gamma_ang_pdf_IntoBB0_DTF_PV_McB_NormoBB0_DTF_PV_McOcosThetaKcB28->SetMaximum(283.8808);
   Graph_global_gamma_ang_pdf_IntoBB0_DTF_PV_McB_NormoBB0_DTF_PV_McOcosThetaKcB28->SetDirectory(0);
   Graph_global_gamma_ang_pdf_IntoBB0_DTF_PV_McB_NormoBB0_DTF_PV_McOcosThetaKcB28->SetStats(0);
   Graph_global_gamma_ang_pdf_IntoBB0_DTF_PV_McB_NormoBB0_DTF_PV_McOcosThetaKcB28->SetLineWidth(2);
   Graph_global_gamma_ang_pdf_IntoBB0_DTF_PV_McB_NormoBB0_DTF_PV_McOcosThetaKcB28->SetMarkerStyle(20);
   Graph_global_gamma_ang_pdf_IntoBB0_DTF_PV_McB_NormoBB0_DTF_PV_McOcosThetaKcB28->SetMarkerSize(0.8);
   Graph_global_gamma_ang_pdf_IntoBB0_DTF_PV_McB_NormoBB0_DTF_PV_McOcosThetaKcB28->GetXaxis()->SetNdivisions(505);
   Graph_global_gamma_ang_pdf_IntoBB0_DTF_PV_McB_NormoBB0_DTF_PV_McOcosThetaKcB28->GetXaxis()->SetLabelFont(132);
   Graph_global_gamma_ang_pdf_IntoBB0_DTF_PV_McB_NormoBB0_DTF_PV_McOcosThetaKcB28->GetXaxis()->SetLabelOffset(0.01);
   Graph_global_gamma_ang_pdf_IntoBB0_DTF_PV_McB_NormoBB0_DTF_PV_McOcosThetaKcB28->GetXaxis()->SetLabelSize(0.06);
   Graph_global_gamma_ang_pdf_IntoBB0_DTF_PV_McB_NormoBB0_DTF_PV_McOcosThetaKcB28->GetXaxis()->SetTitleSize(0.072);
   Graph_global_gamma_ang_pdf_IntoBB0_DTF_PV_McB_NormoBB0_DTF_PV_McOcosThetaKcB28->GetXaxis()->SetTitleFont(132);
   Graph_global_gamma_ang_pdf_IntoBB0_DTF_PV_McB_NormoBB0_DTF_PV_McOcosThetaKcB28->GetYaxis()->SetLabelFont(132);
   Graph_global_gamma_ang_pdf_IntoBB0_DTF_PV_McB_NormoBB0_DTF_PV_McOcosThetaKcB28->GetYaxis()->SetLabelOffset(0.01);
   Graph_global_gamma_ang_pdf_IntoBB0_DTF_PV_McB_NormoBB0_DTF_PV_McOcosThetaKcB28->GetYaxis()->SetLabelSize(0.06);
   Graph_global_gamma_ang_pdf_IntoBB0_DTF_PV_McB_NormoBB0_DTF_PV_McOcosThetaKcB28->GetYaxis()->SetTitleSize(0.072);
   Graph_global_gamma_ang_pdf_IntoBB0_DTF_PV_McB_NormoBB0_DTF_PV_McOcosThetaKcB28->GetYaxis()->SetTitleOffset(1.1);
   Graph_global_gamma_ang_pdf_IntoBB0_DTF_PV_McB_NormoBB0_DTF_PV_McOcosThetaKcB28->GetYaxis()->SetTitleFont(132);
   Graph_global_gamma_ang_pdf_IntoBB0_DTF_PV_McB_NormoBB0_DTF_PV_McOcosThetaKcB28->GetZaxis()->SetLabelFont(132);
   Graph_global_gamma_ang_pdf_IntoBB0_DTF_PV_McB_NormoBB0_DTF_PV_McOcosThetaKcB28->GetZaxis()->SetLabelSize(0.06);
   Graph_global_gamma_ang_pdf_IntoBB0_DTF_PV_McB_NormoBB0_DTF_PV_McOcosThetaKcB28->GetZaxis()->SetTitleSize(0.072);
   Graph_global_gamma_ang_pdf_IntoBB0_DTF_PV_McB_NormoBB0_DTF_PV_McOcosThetaKcB28->GetZaxis()->SetTitleOffset(1.2);
   Graph_global_gamma_ang_pdf_IntoBB0_DTF_PV_McB_NormoBB0_DTF_PV_McOcosThetaKcB28->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_global_gamma_ang_pdf_Int[B0_DTF_PV_M]_Norm[B0_DTF_PV_M,cosThetaK]28);
   
   graph->Draw("l");
   
   TLegend *leg = new TLegend(0.2,0.87,0.25,0.93,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("NULL","#scale[1.3]{LHCb}","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TH1D *frame_37f5fca0__8 = new TH1D("frame_37f5fca0__8","A RooPlot of \"cos(#theta_{K})\"",20,-1,1);
   frame_37f5fca0__8->SetBinContent(1,304.5318);
   frame_37f5fca0__8->SetMinimum(0);
   frame_37f5fca0__8->SetMaximum(330);
   frame_37f5fca0__8->SetEntries(1);
   frame_37f5fca0__8->SetDirectory(0);
   frame_37f5fca0__8->SetStats(0);
   frame_37f5fca0__8->SetLineWidth(2);
   frame_37f5fca0__8->SetMarkerStyle(20);
   frame_37f5fca0__8->SetMarkerSize(0.8);
   frame_37f5fca0__8->GetXaxis()->SetTitle("cos#it{#theta}_{#it{K}}");
   frame_37f5fca0__8->GetXaxis()->SetNdivisions(505);
   frame_37f5fca0__8->GetXaxis()->SetLabelFont(132);
   frame_37f5fca0__8->GetXaxis()->SetLabelOffset(0.01);
   frame_37f5fca0__8->GetXaxis()->SetLabelSize(0.06);
   frame_37f5fca0__8->GetXaxis()->SetTitleSize(0.072);
   frame_37f5fca0__8->GetXaxis()->SetTitleFont(132);
   frame_37f5fca0__8->GetYaxis()->SetTitle("Candidates / 0.1");
   frame_37f5fca0__8->GetYaxis()->SetLabelFont(132);
   frame_37f5fca0__8->GetYaxis()->SetLabelOffset(0.01);
   frame_37f5fca0__8->GetYaxis()->SetLabelSize(0.06);
   frame_37f5fca0__8->GetYaxis()->SetTitleSize(0.072);
   frame_37f5fca0__8->GetYaxis()->SetTitleOffset(1.1);
   frame_37f5fca0__8->GetYaxis()->SetTitleFont(132);
   frame_37f5fca0__8->GetZaxis()->SetLabelFont(132);
   frame_37f5fca0__8->GetZaxis()->SetLabelSize(0.06);
   frame_37f5fca0__8->GetZaxis()->SetTitleSize(0.072);
   frame_37f5fca0__8->GetZaxis()->SetTitleOffset(1.2);
   frame_37f5fca0__8->GetZaxis()->SetTitleFont(132);
   frame_37f5fca0__8->Draw("AXISSAME");
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig3a.C <==
void global_data_B0_DTF_PV_M_ang()
{
//=========Macro generated from canvas: c/c
//=========  (Mon Jul 13 18:42:13 2020) by ROOT version 6.14/04
   TCanvas *c = new TCanvas("c", "c",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(0,0,1,1);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.17);
   c->SetRightMargin(0.14);
   c->SetTopMargin(0.02);
   c->SetBottomMargin(0.2);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c_1
   TPad *c_1 = new TPad("c_1", "c_1",0,0.2,1,1);
   c_1->Draw();
   c_1->cd();
   c_1->Range(4901.449,-14.10256,5481.159,56.41026);
   c_1->SetFillColor(0);
   c_1->SetBorderMode(0);
   c_1->SetBorderSize(2);
   c_1->SetTickx(1);
   c_1->SetTicky(1);
   c_1->SetLeftMargin(0.17);
   c_1->SetRightMargin(0.14);
   c_1->SetTopMargin(0.02);
   c_1->SetBottomMargin(0.2);
   c_1->SetFrameLineWidth(2);
   c_1->SetFrameBorderMode(0);
   c_1->SetFrameLineWidth(2);
   c_1->SetFrameBorderMode(0);
   
   TH1D *frame_3bca3250__13 = new TH1D("frame_3bca3250__13","A RooPlot of \"B0_DTF_PV_M\"",20,5000,5400);
   frame_3bca3250__13->SetBinContent(1,86.7122);
   frame_3bca3250__13->SetMinimum(0);
   frame_3bca3250__13->SetMaximum(55);
   frame_3bca3250__13->SetEntries(1);
   frame_3bca3250__13->SetDirectory(0);
   frame_3bca3250__13->SetStats(0);
   frame_3bca3250__13->SetLineWidth(2);
   frame_3bca3250__13->SetMarkerStyle(20);
   frame_3bca3250__13->SetMarkerSize(0.5);
   frame_3bca3250__13->GetXaxis()->SetTitle("m(K^{+}\\pi^{-}e^{+}e^{-}) [\\textrm{MeV}]");
   frame_3bca3250__13->GetXaxis()->SetNdivisions(505);
   frame_3bca3250__13->GetXaxis()->SetLabelFont(132);
   frame_3bca3250__13->GetXaxis()->SetLabelOffset(0.01);
   frame_3bca3250__13->GetXaxis()->SetLabelSize(0.06);
   frame_3bca3250__13->GetXaxis()->SetTitleSize(0.072);
   frame_3bca3250__13->GetXaxis()->SetTitleFont(132);
   frame_3bca3250__13->GetYaxis()->SetTitle("Events / ( 20 MeV )");
   frame_3bca3250__13->GetYaxis()->SetLabelFont(132);
   frame_3bca3250__13->GetYaxis()->SetLabelOffset(0.01);
   frame_3bca3250__13->GetYaxis()->SetLabelSize(0.06);
   frame_3bca3250__13->GetYaxis()->SetTitleSize(0.072);
   frame_3bca3250__13->GetYaxis()->SetTitleOffset(0.63);
   frame_3bca3250__13->GetYaxis()->SetTitleFont(132);
   frame_3bca3250__13->GetZaxis()->SetLabelFont(132);
   frame_3bca3250__13->GetZaxis()->SetLabelSize(0.06);
   frame_3bca3250__13->GetZaxis()->SetTitleSize(0.072);
   frame_3bca3250__13->GetZaxis()->SetTitleOffset(1.2);
   frame_3bca3250__13->GetZaxis()->SetTitleFont(132);
   frame_3bca3250__13->Draw("FUNC");
   
   Double_t g_fx22[48] = {
   5000,
   5000,
   5010,
   5015,
   5020,
   5025,
   5030,
   5035,
   5040,
   5045,
   5050,
   5055,
   5060,
   5070,
   5080,
   5090,
   5100,
   5120,
   5130,
   5140,
   5150,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5300,
   5310,
   5320,
   5330,
   5340,
   5350,
   5360,
   5380,
   5400,
   5400,
   5400};
   Double_t g_fy22[48] = {
   0,
   7.8242,
   7.933296,
   7.969251,
   7.991308,
   7.998294,
   7.989115,
   7.962931,
   7.919326,
   7.858435,
   7.781011,
   7.688407,
   7.582469,
   7.339469,
   7.070013,
   6.782425,
   6.464685,
   5.799077,
   5.49045,
   5.216718,
   4.982038,
   4.78494,
   4.621888,
   4.48896,
   4.38208,
   4.297431,
   4.232797,
   4.189114,
   4.162687,
   4.144901,
   4.110778,
   4.056666,
   3.981354,
   3.884851,
   3.768314,
   3.633978,
   3.48498,
   2.834762,
   2.559606,
   2.330771,
   2.137944,
   1.973932,
   1.83321,
   1.711276,
   1.50998,
   1.3497,
   1.3497,
   0};
   TGraph *graph = new TGraph(48,g_fx22,g_fy22);
   graph->SetName("g");
   graph->SetTitle("Projection of global_low_pdf");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff99ff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff99ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_g22 = new TH1F("Graph_g22","Projection of global_low_pdf",100,4960,5440);
   Graph_g22->SetMinimum(0);
   Graph_g22->SetMaximum(8.798123);
   Graph_g22->SetDirectory(0);
   Graph_g22->SetStats(0);
   Graph_g22->SetLineWidth(2);
   Graph_g22->SetMarkerStyle(20);
   Graph_g22->SetMarkerSize(0.5);
   Graph_g22->GetXaxis()->SetNdivisions(505);
   Graph_g22->GetXaxis()->SetLabelFont(132);
   Graph_g22->GetXaxis()->SetLabelOffset(0.01);
   Graph_g22->GetXaxis()->SetLabelSize(0.06);
   Graph_g22->GetXaxis()->SetTitleSize(0.072);
   Graph_g22->GetXaxis()->SetTitleFont(132);
   Graph_g22->GetYaxis()->SetLabelFont(132);
   Graph_g22->GetYaxis()->SetLabelOffset(0.01);
   Graph_g22->GetYaxis()->SetLabelSize(0.06);
   Graph_g22->GetYaxis()->SetTitleSize(0.072);
   Graph_g22->GetYaxis()->SetTitleOffset(1.1);
   Graph_g22->GetYaxis()->SetTitleFont(132);
   Graph_g22->GetZaxis()->SetLabelFont(132);
   Graph_g22->GetZaxis()->SetLabelSize(0.06);
   Graph_g22->GetZaxis()->SetTitleSize(0.072);
   Graph_g22->GetZaxis()->SetTitleOffset(1.2);
   Graph_g22->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_g22);
   
   graph->Draw("f");
   
   Double_t pi0_fx23[37] = {
   5000,
   5000,
   5010,
   5015,
   5020,
   5025,
   5030,
   5035,
   5040,
   5045,
   5050,
   5055,
   5060,
   5070,
   5080,
   5090,
   5100,
   5120,
   5130,
   5140,
   5150,
   5160,
   5170,
   5180,
   5200,
   5220,
   5240,
   5260,
   5280,
   5300,
   5320,
   5340,
   5360,
   5380,
   5400,
   5400,
   5400};
   Double_t pi0_fy23[37] = {
   0,
   7.709817,
   7.811285,
   7.843163,
   7.860953,
   7.863472,
   7.849614,
   7.818524,
   7.769772,
   7.703479,
   7.620382,
   7.521814,
   7.409605,
   7.15305,
   6.86853,
   6.564148,
   6.227619,
   5.517121,
   5.181552,
   4.877165,
   4.607426,
   4.370003,
   4.160283,
   3.972972,
   3.641955,
   3.333865,
   3.032803,
   2.744401,
   2.46527,
   2.189571,
   1.931062,
   1.708785,
   1.526201,
   1.375629,
   1.249078,
   1.249078,
   0};
   graph = new TGraph(37,pi0_fx23,pi0_fy23);
   graph->SetName("pi0");
   graph->SetTitle("Projection of global_low_pdf");

   ci = TColor::GetColor("#006666");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#006666");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_pi023 = new TH1F("Graph_pi023","Projection of global_low_pdf",100,4960,5440);
   Graph_pi023->SetMinimum(0);
   Graph_pi023->SetMaximum(8.649819);
   Graph_pi023->SetDirectory(0);
   Graph_pi023->SetStats(0);
   Graph_pi023->SetLineWidth(2);
   Graph_pi023->SetMarkerStyle(20);
   Graph_pi023->SetMarkerSize(0.5);
   Graph_pi023->GetXaxis()->SetNdivisions(505);
   Graph_pi023->GetXaxis()->SetLabelFont(132);
   Graph_pi023->GetXaxis()->SetLabelOffset(0.01);
   Graph_pi023->GetXaxis()->SetLabelSize(0.06);
   Graph_pi023->GetXaxis()->SetTitleSize(0.072);
   Graph_pi023->GetXaxis()->SetTitleFont(132);
   Graph_pi023->GetYaxis()->SetLabelFont(132);
   Graph_pi023->GetYaxis()->SetLabelOffset(0.01);
   Graph_pi023->GetYaxis()->SetLabelSize(0.06);
   Graph_pi023->GetYaxis()->SetTitleSize(0.072);
   Graph_pi023->GetYaxis()->SetTitleOffset(1.1);
   Graph_pi023->GetYaxis()->SetTitleFont(132);
   Graph_pi023->GetZaxis()->SetLabelFont(132);
   Graph_pi023->GetZaxis()->SetLabelSize(0.06);
   Graph_pi023->GetZaxis()->SetTitleSize(0.072);
   Graph_pi023->GetZaxis()->SetTitleOffset(1.2);
   Graph_pi023->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pi023);
   
   graph->Draw("f");
   
   Double_t eta_fx24[38] = {
   5000,
   5000,
   5010,
   5015,
   5020,
   5025,
   5030,
   5035,
   5040,
   5045,
   5050,
   5055,
   5060,
   5070,
   5080,
   5090,
   5100,
   5120,
   5130,
   5140,
   5150,
   5160,
   5170,
   5180,
   5190,
   5200,
   5220,
   5240,
   5260,
   5280,
   5300,
   5320,
   5340,
   5360,
   5380,
   5400,
   5400,
   5400};
   Double_t eta_fy24[38] = {
   0,
   7.518372,
   7.612874,
   7.641136,
   7.655215,
   7.65392,
   7.636136,
   7.600996,
   7.548053,
   7.477406,
   7.389764,
   7.286429,
   7.169191,
   6.901621,
   6.604482,
   6.285474,
   5.931902,
   5.178212,
   4.815311,
   4.478837,
   4.171781,
   3.892061,
   3.636541,
   3.402704,
   3.1883,
   2.990613,
   2.63323,
   2.313194,
   2.030174,
   1.79222,
   1.601613,
   1.451509,
   1.331322,
   1.231747,
   1.146287,
   1.070928,
   1.070928,
   0};
   graph = new TGraph(38,eta_fx24,eta_fy24);
   graph->SetName("eta");
   graph->SetTitle("Projection of global_low_pdf");

   ci = TColor::GetColor("#999900");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#999900");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_eta24 = new TH1F("Graph_eta24","Projection of global_low_pdf",100,4960,5440);
   Graph_eta24->SetMinimum(0);
   Graph_eta24->SetMaximum(8.420736);
   Graph_eta24->SetDirectory(0);
   Graph_eta24->SetStats(0);
   Graph_eta24->SetLineWidth(2);
   Graph_eta24->SetMarkerStyle(20);
   Graph_eta24->SetMarkerSize(0.5);
   Graph_eta24->GetXaxis()->SetNdivisions(505);
   Graph_eta24->GetXaxis()->SetLabelFont(132);
   Graph_eta24->GetXaxis()->SetLabelOffset(0.01);
   Graph_eta24->GetXaxis()->SetLabelSize(0.06);
   Graph_eta24->GetXaxis()->SetTitleSize(0.072);
   Graph_eta24->GetXaxis()->SetTitleFont(132);
   Graph_eta24->GetYaxis()->SetLabelFont(132);
   Graph_eta24->GetYaxis()->SetLabelOffset(0.01);
   Graph_eta24->GetYaxis()->SetLabelSize(0.06);
   Graph_eta24->GetYaxis()->SetTitleSize(0.072);
   Graph_eta24->GetYaxis()->SetTitleOffset(1.1);
   Graph_eta24->GetYaxis()->SetTitleFont(132);
   Graph_eta24->GetZaxis()->SetLabelFont(132);
   Graph_eta24->GetZaxis()->SetLabelSize(0.06);
   Graph_eta24->GetZaxis()->SetTitleSize(0.072);
   Graph_eta24->GetZaxis()->SetTitleOffset(1.2);
   Graph_eta24->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_eta24);
   
   graph->Draw("f");
   
   Double_t PR_fx25[40] = {
   5000,
   5000,
   5005,
   5010,
   5015,
   5020,
   5025,
   5030,
   5035,
   5040,
   5045,
   5050,
   5055,
   5060,
   5070,
   5080,
   5090,
   5100,
   5120,
   5130,
   5140,
   5150,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5240,
   5260,
   5280,
   5300,
   5320,
   5340,
   5360,
   5380,
   5400,
   5400,
   5400};
   Double_t PR_fy25[40] = {
   0,
   6.059285,
   6.112962,
   6.151424,
   6.173479,
   6.17847,
   6.166019,
   6.136035,
   6.088717,
   6.024549,
   5.944282,
   5.848916,
   5.739667,
   5.617938,
   5.34333,
   5.038493,
   4.710468,
   4.349781,
   3.604567,
   3.262009,
   2.957955,
   2.696122,
   2.474151,
   2.286728,
   2.128001,
   1.992768,
   1.87676,
   1.776517,
   1.689197,
   1.544331,
   1.427927,
   1.330679,
   1.246753,
   1.172545,
   1.105797,
   1.04504,
   0.9892665,
   0.9377554,
   0.9377554,
   0};
   graph = new TGraph(40,PR_fx25,PR_fy25);
   graph->SetName("PR");
   graph->SetTitle("Projection of global_low_pdf");

   ci = TColor::GetColor("#cc9966");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#cc9966");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_PR25 = new TH1F("Graph_PR25","Projection of global_low_pdf",100,4960,5440);
   Graph_PR25->SetMinimum(0);
   Graph_PR25->SetMaximum(6.796317);
   Graph_PR25->SetDirectory(0);
   Graph_PR25->SetStats(0);
   Graph_PR25->SetLineWidth(2);
   Graph_PR25->SetMarkerStyle(20);
   Graph_PR25->SetMarkerSize(0.5);
   Graph_PR25->GetXaxis()->SetNdivisions(505);
   Graph_PR25->GetXaxis()->SetLabelFont(132);
   Graph_PR25->GetXaxis()->SetLabelOffset(0.01);
   Graph_PR25->GetXaxis()->SetLabelSize(0.06);
   Graph_PR25->GetXaxis()->SetTitleSize(0.072);
   Graph_PR25->GetXaxis()->SetTitleFont(132);
   Graph_PR25->GetYaxis()->SetLabelFont(132);
   Graph_PR25->GetYaxis()->SetLabelOffset(0.01);
   Graph_PR25->GetYaxis()->SetLabelSize(0.06);
   Graph_PR25->GetYaxis()->SetTitleSize(0.072);
   Graph_PR25->GetYaxis()->SetTitleOffset(1.1);
   Graph_PR25->GetYaxis()->SetTitleFont(132);
   Graph_PR25->GetZaxis()->SetLabelFont(132);
   Graph_PR25->GetZaxis()->SetLabelSize(0.06);
   Graph_PR25->GetZaxis()->SetTitleSize(0.072);
   Graph_PR25->GetZaxis()->SetTitleOffset(1.2);
   Graph_PR25->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_PR25);
   
   graph->Draw("f");
   
   Double_t comb_fx26[24] = {
   5000,
   5000,
   5020,
   5040,
   5060,
   5080,
   5100,
   5120,
   5140,
   5160,
   5180,
   5200,
   5220,
   5240,
   5260,
   5280,
   5300,
   5320,
   5340,
   5360,
   5380,
   5400,
   5400,
   5400};
   Double_t comb_fy26[24] = {
   0,
   2.268098,
   2.165631,
   2.067849,
   1.974533,
   1.885477,
   1.800484,
   1.719364,
   1.64194,
   1.568041,
   1.497503,
   1.430172,
   1.3659,
   1.304547,
   1.245977,
   1.190063,
   1.136683,
   1.08572,
   1.037064,
   0.9906097,
   0.9462553,
   0.9039051,
   0.9039051,
   0};
   graph = new TGraph(24,comb_fx26,comb_fy26);
   graph->SetName("comb");
   graph->SetTitle("Projection of global_low_pdf");

   ci = TColor::GetColor("#66cccc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#66cccc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_comb26 = new TH1F("Graph_comb26","Projection of global_low_pdf",100,4960,5440);
   Graph_comb26->SetMinimum(0);
   Graph_comb26->SetMaximum(2.494908);
   Graph_comb26->SetDirectory(0);
   Graph_comb26->SetStats(0);
   Graph_comb26->SetLineWidth(2);
   Graph_comb26->SetMarkerStyle(20);
   Graph_comb26->SetMarkerSize(0.5);
   Graph_comb26->GetXaxis()->SetNdivisions(505);
   Graph_comb26->GetXaxis()->SetLabelFont(132);
   Graph_comb26->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb26->GetXaxis()->SetLabelSize(0.06);
   Graph_comb26->GetXaxis()->SetTitleSize(0.072);
   Graph_comb26->GetXaxis()->SetTitleFont(132);
   Graph_comb26->GetYaxis()->SetLabelFont(132);
   Graph_comb26->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb26->GetYaxis()->SetLabelSize(0.06);
   Graph_comb26->GetYaxis()->SetTitleSize(0.072);
   Graph_comb26->GetYaxis()->SetTitleOffset(1.1);
   Graph_comb26->GetYaxis()->SetTitleFont(132);
   Graph_comb26->GetZaxis()->SetLabelFont(132);
   Graph_comb26->GetZaxis()->SetLabelSize(0.06);
   Graph_comb26->GetZaxis()->SetTitleSize(0.072);
   Graph_comb26->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb26->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb26);
   
   graph->Draw("f");
   
   Double_t myData_fx3007[20] = {
   5010,
   5030,
   5050,
   5070,
   5090,
   5110,
   5130,
   5150,
   5170,
   5190,
   5210,
   5230,
   5250,
   5270,
   5290,
   5310,
   5330,
   5350,
   5370,
   5390};
   Double_t myData_fy3007[20] = {
   11,
   13,
   17,
   11,
   24,
   19,
   16,
   15,
   26,
   29,
   53,
   57,
   73,
   53,
   39,
   29,
   15,
   10,
   12,
   8};
   Double_t myData_felx3007[20] = {
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10};
   Double_t myData_fely3007[20] = {
   3.265579,
   3.558662,
   4.082184,
   3.265579,
   4.864612,
   4.320219,
   3.957801,
   3.82938,
   5.066015,
   5.353932,
   7.257065,
   7.527619,
   8.524388,
   7.257065,
   6.218102,
   5.353932,
   3.82938,
   3.108694,
   3.415266,
   2.768386};
   Double_t myData_fehx3007[20] = {
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10};
   Double_t myData_fehy3007[20] = {
   4.416521,
   4.697573,
   5.203719,
   4.416521,
   5.966932,
   5.435196,
   5.083066,
   4.958738,
   6.164324,
   6.44702,
   8.325916,
   8.594007,
   9.583044,
   8.325916,
   7.298372,
   6.44702,
   4.958738,
   4.26695,
   4.559819,
   3.945142};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(20,myData_fx3007,myData_fy3007,myData_felx3007,myData_fehx3007,myData_fely3007,myData_fehy3007);
   grae->SetName("myData");
   grae->SetTitle("Histogram of data_plot__B0_DTF_PV_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerSize(10);
   
   TH1F *Graph_myData3007 = new TH1F("Graph_myData3007","Histogram of data_plot__B0_DTF_PV_M",100,4960,5440);
   Graph_myData3007->SetMinimum(4.708453);
   Graph_myData3007->SetMaximum(90.31819);
   Graph_myData3007->SetDirectory(0);
   Graph_myData3007->SetStats(0);
   Graph_myData3007->SetLineWidth(2);
   Graph_myData3007->SetMarkerStyle(20);
   Graph_myData3007->SetMarkerSize(0.5);
   Graph_myData3007->GetXaxis()->SetNdivisions(505);
   Graph_myData3007->GetXaxis()->SetLabelFont(132);
   Graph_myData3007->GetXaxis()->SetLabelOffset(0.01);
   Graph_myData3007->GetXaxis()->SetLabelSize(0.06);
   Graph_myData3007->GetXaxis()->SetTitleSize(0.072);
   Graph_myData3007->GetXaxis()->SetTitleFont(132);
   Graph_myData3007->GetYaxis()->SetLabelFont(132);
   Graph_myData3007->GetYaxis()->SetLabelOffset(0.01);
   Graph_myData3007->GetYaxis()->SetLabelSize(0.06);
   Graph_myData3007->GetYaxis()->SetTitleSize(0.072);
   Graph_myData3007->GetYaxis()->SetTitleOffset(1.1);
   Graph_myData3007->GetYaxis()->SetTitleFont(132);
   Graph_myData3007->GetZaxis()->SetLabelFont(132);
   Graph_myData3007->GetZaxis()->SetLabelSize(0.06);
   Graph_myData3007->GetZaxis()->SetTitleSize(0.072);
   Graph_myData3007->GetZaxis()->SetTitleOffset(1.2);
   Graph_myData3007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_myData3007);
   
   grae->Draw("p");
   
   Double_t ee_fx27[66] = {
   4980,
   4980,
   5000,
   5020,
   5040,
   5060,
   5080,
   5100,
   5110,
   5120,
   5130,
   5140,
   5150,
   5160,
   5170,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5237.5,
   5240,
   5242.5,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5257.5,
   5260,
   5262.5,
   5265,
   5267.5,
   5270,
   5272.5,
   5275,
   5277.5,
   5280,
   5300,
   5302.5,
   5305,
   5307.5,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5400,
   5420,
   5420};
   Double_t ee_fy27[66] = {
   0,
   5.667951,
   5.667951,
   6.461073,
   7.414992,
   8.573819,
   9.997467,
   11.76889,
   12.81992,
   14.0055,
   15.34874,
   16.87785,
   18.62762,
   20.64126,
   22.9731,
   25.6921,
   27.22356,
   28.88697,
   30.6977,
   32.67339,
   34.83446,
   37.20456,
   39.81128,
   42.68695,
   45.86963,
   49.334,
   53.00747,
   54.74755,
   56.34657,
   57.78007,
   59.01038,
   60.01988,
   60.78242,
   61.28453,
   61.51899,
   61.48217,
   61.17414,
   60.59865,
   59.76308,
   58.67821,
   57.35809,
   55.8196,
   54.08219,
   52.16738,
   50.09836,
   31.52607,
   29.56116,
   27.74434,
   26.07544,
   24.5397,
   21.81655,
   19.48675,
   17.48101,
   15.74432,
   14.23258,
   12.91017,
   11.74808,
   10.72253,
   9.005757,
   7.638848,
   6.53649,
   5.637302,
   4.89632,
   4.89632,
   4.89632,
   0};
   graph = new TGraph(66,ee_fx27,ee_fy27);
   graph->SetName("ee");
   graph->SetTitle("Projection of global_low_pdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_ee27 = new TH1F("Graph_ee27","Projection of global_low_pdf",100,4936,5464);
   Graph_ee27->SetMinimum(0);
   Graph_ee27->SetMaximum(67.67089);
   Graph_ee27->SetDirectory(0);
   Graph_ee27->SetStats(0);
   Graph_ee27->SetLineWidth(2);
   Graph_ee27->SetMarkerStyle(20);
   Graph_ee27->SetMarkerSize(0.5);
   Graph_ee27->GetXaxis()->SetNdivisions(505);
   Graph_ee27->GetXaxis()->SetLabelFont(132);
   Graph_ee27->GetXaxis()->SetLabelOffset(0.01);
   Graph_ee27->GetXaxis()->SetLabelSize(0.06);
   Graph_ee27->GetXaxis()->SetTitleSize(0.072);
   Graph_ee27->GetXaxis()->SetTitleFont(132);
   Graph_ee27->GetYaxis()->SetLabelFont(132);
   Graph_ee27->GetYaxis()->SetLabelOffset(0.01);
   Graph_ee27->GetYaxis()->SetLabelSize(0.06);
   Graph_ee27->GetYaxis()->SetTitleSize(0.072);
   Graph_ee27->GetYaxis()->SetTitleOffset(1.1);
   Graph_ee27->GetYaxis()->SetTitleFont(132);
   Graph_ee27->GetZaxis()->SetLabelFont(132);
   Graph_ee27->GetZaxis()->SetLabelSize(0.06);
   Graph_ee27->GetZaxis()->SetTitleSize(0.072);
   Graph_ee27->GetZaxis()->SetTitleOffset(1.2);
   Graph_ee27->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_ee27);
   
   graph->Draw("l");
   
   Double_t Pdf_fx28[66] = {
   4980,
   4980,
   5000,
   5020,
   5040,
   5060,
   5080,
   5100,
   5110,
   5120,
   5130,
   5140,
   5150,
   5160,
   5170,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5237.5,
   5240,
   5242.5,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5257.5,
   5260,
   5262.5,
   5265,
   5267.5,
   5270,
   5272.5,
   5275,
   5277.5,
   5280,
   5300,
   5302.5,
   5305,
   5307.5,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5400,
   5420,
   5420};
   Double_t Pdf_fy28[66] = {
   0,
   13.49215,
   13.49215,
   14.45238,
   15.33432,
   16.15629,
   17.06748,
   18.23357,
   18.95011,
   19.80458,
   20.83919,
   22.09457,
   23.60965,
   25.4262,
   27.59499,
   30.18106,
   31.65608,
   33.26905,
   35.03487,
   36.97083,
   39.0971,
   41.43736,
   44.01941,
   46.87606,
   50.04614,
   53.5041,
   57.17637,
   58.91449,
   60.50926,
   61.93567,
   63.15528,
   64.15007,
   64.8932,
   65.37086,
   65.57566,
   65.50386,
   65.1555,
   64.53437,
   63.64793,
   62.50719,
   61.1264,
   59.5228,
   57.71616,
   55.72847,
   53.58334,
   34.36083,
   32.32225,
   30.43499,
   28.69903,
   27.09931,
   24.25668,
   21.81752,
   19.71137,
   17.88226,
   16.28529,
   14.8841,
   13.64904,
   12.55574,
   10.71703,
   9.243333,
   8.04647,
   7.062892,
   6.246019,
   6.246019,
   6.246019,
   0};
   graph = new TGraph(66,Pdf_fx28,Pdf_fy28);
   graph->SetName("Pdf");
   graph->SetTitle("Projection of global_low_pdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Pdf28 = new TH1F("Graph_Pdf28","Projection of global_low_pdf",100,4936,5464);
   Graph_Pdf28->SetMinimum(0);
   Graph_Pdf28->SetMaximum(72.13322);
   Graph_Pdf28->SetDirectory(0);
   Graph_Pdf28->SetStats(0);
   Graph_Pdf28->SetLineWidth(2);
   Graph_Pdf28->SetMarkerStyle(20);
   Graph_Pdf28->SetMarkerSize(0.5);
   Graph_Pdf28->GetXaxis()->SetNdivisions(505);
   Graph_Pdf28->GetXaxis()->SetLabelFont(132);
   Graph_Pdf28->GetXaxis()->SetLabelOffset(0.01);
   Graph_Pdf28->GetXaxis()->SetLabelSize(0.06);
   Graph_Pdf28->GetXaxis()->SetTitleSize(0.072);
   Graph_Pdf28->GetXaxis()->SetTitleFont(132);
   Graph_Pdf28->GetYaxis()->SetLabelFont(132);
   Graph_Pdf28->GetYaxis()->SetLabelOffset(0.01);
   Graph_Pdf28->GetYaxis()->SetLabelSize(0.06);
   Graph_Pdf28->GetYaxis()->SetTitleSize(0.072);
   Graph_Pdf28->GetYaxis()->SetTitleOffset(1.1);
   Graph_Pdf28->GetYaxis()->SetTitleFont(132);
   Graph_Pdf28->GetZaxis()->SetLabelFont(132);
   Graph_Pdf28->GetZaxis()->SetLabelSize(0.06);
   Graph_Pdf28->GetZaxis()->SetTitleSize(0.072);
   Graph_Pdf28->GetZaxis()->SetTitleOffset(1.2);
   Graph_Pdf28->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Pdf28);
   
   graph->Draw("l");
   
   TLegend *leg = new TLegend(0.72,0.7,0.84,0.93,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("NULL","LHCb preliminary","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("myData","Data","PE");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(10);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Pdf","Model","L");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.2,0.5,0.45,0.96,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("ee","B^{0} \rightarrow K^{\ast 0} e^{+}e^{-}","L");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Semilept. and comb.","F");

   ci = TColor::GetColor("#66cccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#66cccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("PR","B \rightarrow K^{\ast 0}\pi e^{+}e^{-}","F");

   ci = TColor::GetColor("#cc9966");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#cc9966");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("eta","B^{0} \rightarrow K^{\ast 0}\eta(e^{+}e^{-}\gamma)","F");

   ci = TColor::GetColor("#999900");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#999900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pi0","B^{0} \rightarrow K^{\ast 0}\pi^{0}(e^{+}e^{-}\gamma)","F");

   ci = TColor::GetColor("#006666");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#006666");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("g","B^{0} \rightarrow K^{\ast 0}\gamma","F");

   ci = TColor::GetColor("#ff99ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff99ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TH1D *frame_3bca3250__14 = new TH1D("frame_3bca3250__14","A RooPlot of \"B0_DTF_PV_M\"",20,5000,5400);
   frame_3bca3250__14->SetBinContent(1,86.7122);
   frame_3bca3250__14->SetMinimum(0);
   frame_3bca3250__14->SetMaximum(55);
   frame_3bca3250__14->SetEntries(1);
   frame_3bca3250__14->SetDirectory(0);
   frame_3bca3250__14->SetStats(0);
   frame_3bca3250__14->SetLineWidth(2);
   frame_3bca3250__14->SetMarkerStyle(20);
   frame_3bca3250__14->SetMarkerSize(0.5);
   frame_3bca3250__14->GetXaxis()->SetTitle("m(K^{+}\\pi^{-}e^{+}e^{-}) [\\textrm{MeV}]");
   frame_3bca3250__14->GetXaxis()->SetNdivisions(505);
   frame_3bca3250__14->GetXaxis()->SetLabelFont(132);
   frame_3bca3250__14->GetXaxis()->SetLabelOffset(0.01);
   frame_3bca3250__14->GetXaxis()->SetLabelSize(0.06);
   frame_3bca3250__14->GetXaxis()->SetTitleSize(0.072);
   frame_3bca3250__14->GetXaxis()->SetTitleFont(132);
   frame_3bca3250__14->GetYaxis()->SetTitle("Events / ( 20 MeV )");
   frame_3bca3250__14->GetYaxis()->SetLabelFont(132);
   frame_3bca3250__14->GetYaxis()->SetLabelOffset(0.01);
   frame_3bca3250__14->GetYaxis()->SetLabelSize(0.06);
   frame_3bca3250__14->GetYaxis()->SetTitleSize(0.072);
   frame_3bca3250__14->GetYaxis()->SetTitleOffset(0.63);
   frame_3bca3250__14->GetYaxis()->SetTitleFont(132);
   frame_3bca3250__14->GetZaxis()->SetLabelFont(132);
   frame_3bca3250__14->GetZaxis()->SetLabelSize(0.06);
   frame_3bca3250__14->GetZaxis()->SetTitleSize(0.072);
   frame_3bca3250__14->GetZaxis()->SetTitleOffset(1.2);
   frame_3bca3250__14->GetZaxis()->SetTitleFont(132);
   frame_3bca3250__14->Draw("AXISSAME");
   c_1->Modified();
   c->cd();
  
// ------------>Primitives in pad: c_2
   TPad *c_2 = new TPad("c_2", "c_2",0,0,1,0.208);
   c_2->Draw();
   c_2->cd();
   c_2->Range(4901.449,-7.666667,5481.159,5.666667);
   c_2->SetFillColor(0);
   c_2->SetBorderMode(0);
   c_2->SetBorderSize(2);
   c_2->SetTickx(1);
   c_2->SetTicky(1);
   c_2->SetLeftMargin(0.17);
   c_2->SetRightMargin(0.14);
   c_2->SetTopMargin(0.05);
   c_2->SetBottomMargin(0.2);
   c_2->SetFrameLineWidth(2);
   c_2->SetFrameBorderMode(0);
   c_2->SetFrameLineWidth(2);
   c_2->SetFrameBorderMode(0);
   
   TH1D *frame_3fa8c2a0__15 = new TH1D("frame_3fa8c2a0__15"," ",100,5000,5400);
   frame_3fa8c2a0__15->SetBinContent(1,3.003033);
   frame_3fa8c2a0__15->SetMinimum(-5);
   frame_3fa8c2a0__15->SetMaximum(5);
   frame_3fa8c2a0__15->SetEntries(1);
   frame_3fa8c2a0__15->SetDirectory(0);
   frame_3fa8c2a0__15->SetStats(0);
   frame_3fa8c2a0__15->SetLineWidth(2);
   frame_3fa8c2a0__15->SetMarkerStyle(20);
   frame_3fa8c2a0__15->SetMarkerSize(0.5);
   frame_3fa8c2a0__15->GetXaxis()->SetTitle(" ");
   frame_3fa8c2a0__15->GetXaxis()->SetNdivisions(505);
   frame_3fa8c2a0__15->GetXaxis()->SetLabelFont(132);
   frame_3fa8c2a0__15->GetXaxis()->SetLabelOffset(0.01);
   frame_3fa8c2a0__15->GetXaxis()->SetLabelSize(0);
   frame_3fa8c2a0__15->GetXaxis()->SetTitleSize(0.072);
   frame_3fa8c2a0__15->GetXaxis()->SetTickLength(0.01);
   frame_3fa8c2a0__15->GetXaxis()->SetTitleFont(132);
   frame_3fa8c2a0__15->GetYaxis()->SetTitle("Pulls");
   frame_3fa8c2a0__15->GetYaxis()->SetNdivisions(4);
   frame_3fa8c2a0__15->GetYaxis()->SetLabelFont(132);
   frame_3fa8c2a0__15->GetYaxis()->SetLabelOffset(0.01);
   frame_3fa8c2a0__15->GetYaxis()->SetLabelSize(0.2);
   frame_3fa8c2a0__15->GetYaxis()->SetTitleSize(0.3);
   frame_3fa8c2a0__15->GetYaxis()->SetTickLength(0.0001);
   frame_3fa8c2a0__15->GetYaxis()->SetTitleOffset(0.13);
   frame_3fa8c2a0__15->GetYaxis()->SetTitleFont(132);
   frame_3fa8c2a0__15->GetZaxis()->SetLabelFont(132);
   frame_3fa8c2a0__15->GetZaxis()->SetLabelSize(0.06);
   frame_3fa8c2a0__15->GetZaxis()->SetTitleSize(0.072);
   frame_3fa8c2a0__15->GetZaxis()->SetTitleOffset(1.2);
   frame_3fa8c2a0__15->GetZaxis()->SetTitleFont(132);
   frame_3fa8c2a0__15->Draw("FUNC");
   
   Double_t pull_myData_Pdf_fx3008[20] = {
   5010,
   5030,
   5050,
   5070,
   5090,
   5110,
   5130,
   5150,
   5170,
   5190,
   5210,
   5230,
   5250,
   5270,
   5290,
   5310,
   5330,
   5350,
   5370,
   5390};
   Double_t pull_myData_Pdf_fy3008[20] = {
   -0.6729881,
   -0.4030483,
   0.3073593,
   -1.270657,
   1.305237,
   0.01154846,
   -0.9520212,
   -1.736259,
   -0.2587452,
   -0.662175,
   1.593295,
   0.4644093,
   0.9510126,
   -0.9760369,
   -0.6812595,
   0.3550083,
   -0.5812488,
   -0.5989612,
   0.8071602,
   0.3385032};
   Double_t pull_myData_Pdf_felx3008[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_myData_Pdf_fely3008[20] = {
   0.7394009,
   0.7575533,
   1,
   0.7394009,
   1,
   1,
   0.7786248,
   0.7722489,
   0.8218281,
   0.8304506,
   1,
   1,
   1,
   0.8716237,
   0.8519847,
   1,
   0.7722489,
   0.7285519,
   1,
   1};
   Double_t pull_myData_Pdf_fehx3008[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_myData_Pdf_fehy3008[20] = {
   1,
   1,
   1.274739,
   1,
   1.2266,
   1.258083,
   1,
   1,
   1,
   1,
   1.147284,
   1.141663,
   1.124191,
   1,
   1,
   1.204165,
   1,
   1,
   1.335129,
   1.425069};
   grae = new TGraphAsymmErrors(20,pull_myData_Pdf_fx3008,pull_myData_Pdf_fy3008,pull_myData_Pdf_felx3008,pull_myData_Pdf_fehx3008,pull_myData_Pdf_fely3008,pull_myData_Pdf_fehy3008);
   grae->SetName("pull_myData_Pdf");
   grae->SetTitle("Pull of Histogram of data_plot__B0_DTF_PV_M and Projection of global_low_pdf");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(7);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_pull_myData_Pdf3008 = new TH1F("Graph_pull_myData_Pdf3008","Pull of Histogram of data_plot__B0_DTF_PV_M and Projection of global_low_pdf",100,4972,5428);
   Graph_pull_myData_Pdf3008->SetMinimum(-3.033417);
   Graph_pull_myData_Pdf3008->SetMaximum(3.265488);
   Graph_pull_myData_Pdf3008->SetDirectory(0);
   Graph_pull_myData_Pdf3008->SetStats(0);
   Graph_pull_myData_Pdf3008->SetLineWidth(2);
   Graph_pull_myData_Pdf3008->SetMarkerStyle(20);
   Graph_pull_myData_Pdf3008->SetMarkerSize(0.5);
   Graph_pull_myData_Pdf3008->GetXaxis()->SetNdivisions(505);
   Graph_pull_myData_Pdf3008->GetXaxis()->SetLabelFont(132);
   Graph_pull_myData_Pdf3008->GetXaxis()->SetLabelOffset(0.01);
   Graph_pull_myData_Pdf3008->GetXaxis()->SetLabelSize(0.06);
   Graph_pull_myData_Pdf3008->GetXaxis()->SetTitleSize(0.072);
   Graph_pull_myData_Pdf3008->GetXaxis()->SetTitleFont(132);
   Graph_pull_myData_Pdf3008->GetYaxis()->SetLabelFont(132);
   Graph_pull_myData_Pdf3008->GetYaxis()->SetLabelOffset(0.01);
   Graph_pull_myData_Pdf3008->GetYaxis()->SetLabelSize(0.06);
   Graph_pull_myData_Pdf3008->GetYaxis()->SetTitleSize(0.072);
   Graph_pull_myData_Pdf3008->GetYaxis()->SetTitleOffset(1.1);
   Graph_pull_myData_Pdf3008->GetYaxis()->SetTitleFont(132);
   Graph_pull_myData_Pdf3008->GetZaxis()->SetLabelFont(132);
   Graph_pull_myData_Pdf3008->GetZaxis()->SetLabelSize(0.06);
   Graph_pull_myData_Pdf3008->GetZaxis()->SetTitleSize(0.072);
   Graph_pull_myData_Pdf3008->GetZaxis()->SetTitleOffset(1.2);
   Graph_pull_myData_Pdf3008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_pull_myData_Pdf3008);
   
   grae->Draw("p");
   
   TH1D *frame_3fa8c2a0__16 = new TH1D("frame_3fa8c2a0__16"," ",100,5000,5400);
   frame_3fa8c2a0__16->SetBinContent(1,3.003033);
   frame_3fa8c2a0__16->SetMinimum(-5);
   frame_3fa8c2a0__16->SetMaximum(5);
   frame_3fa8c2a0__16->SetEntries(1);
   frame_3fa8c2a0__16->SetDirectory(0);
   frame_3fa8c2a0__16->SetStats(0);
   frame_3fa8c2a0__16->SetLineWidth(2);
   frame_3fa8c2a0__16->SetMarkerStyle(20);
   frame_3fa8c2a0__16->SetMarkerSize(0.5);
   frame_3fa8c2a0__16->GetXaxis()->SetTitle(" ");
   frame_3fa8c2a0__16->GetXaxis()->SetNdivisions(505);
   frame_3fa8c2a0__16->GetXaxis()->SetLabelFont(132);
   frame_3fa8c2a0__16->GetXaxis()->SetLabelOffset(0.01);
   frame_3fa8c2a0__16->GetXaxis()->SetLabelSize(0);
   frame_3fa8c2a0__16->GetXaxis()->SetTitleSize(0.072);
   frame_3fa8c2a0__16->GetXaxis()->SetTickLength(0.01);
   frame_3fa8c2a0__16->GetXaxis()->SetTitleFont(132);
   frame_3fa8c2a0__16->GetYaxis()->SetTitle("Pulls");
   frame_3fa8c2a0__16->GetYaxis()->SetNdivisions(4);
   frame_3fa8c2a0__16->GetYaxis()->SetLabelFont(132);
   frame_3fa8c2a0__16->GetYaxis()->SetLabelOffset(0.01);
   frame_3fa8c2a0__16->GetYaxis()->SetLabelSize(0.2);
   frame_3fa8c2a0__16->GetYaxis()->SetTitleSize(0.3);
   frame_3fa8c2a0__16->GetYaxis()->SetTickLength(0.0001);
   frame_3fa8c2a0__16->GetYaxis()->SetTitleOffset(0.13);
   frame_3fa8c2a0__16->GetYaxis()->SetTitleFont(132);
   frame_3fa8c2a0__16->GetZaxis()->SetLabelFont(132);
   frame_3fa8c2a0__16->GetZaxis()->SetLabelSize(0.06);
   frame_3fa8c2a0__16->GetZaxis()->SetTitleSize(0.072);
   frame_3fa8c2a0__16->GetZaxis()->SetTitleOffset(1.2);
   frame_3fa8c2a0__16->GetZaxis()->SetTitleFont(132);
   frame_3fa8c2a0__16->Draw("AXISSAME");
   TLine *line = new TLine(5000,3,5400,3);
   line->SetLineStyle(2);
   line->Draw();
   line = new TLine(5000,-3,5400,-3);
   line->SetLineStyle(2);
   line->Draw();
   line = new TLine(5000,0,5400,0);
   line->SetLineStyle(2);
   line->Draw();
   c_2->Modified();
   c->cd();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig3b.C <==
void global_data_cosThetaL()
{
//=========Macro generated from canvas: c/c
//=========  (Mon Jul 13 18:42:10 2020) by ROOT version 6.14/04
   TCanvas *c = new TCanvas("c", "c",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(0,0,1,1);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.17);
   c->SetRightMargin(0.14);
   c->SetTopMargin(0.02);
   c->SetBottomMargin(0.2);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c_1
   TPad *c_1 = new TPad("c_1", "c_1",0,0.2,1,1);
   c_1->Draw();
   c_1->cd();
   c_1->Range(-1.194203,-14.10256,1.124638,56.41026);
   c_1->SetFillColor(0);
   c_1->SetBorderMode(0);
   c_1->SetBorderSize(2);
   c_1->SetTickx(1);
   c_1->SetTicky(1);
   c_1->SetLeftMargin(0.17);
   c_1->SetRightMargin(0.14);
   c_1->SetTopMargin(0.02);
   c_1->SetBottomMargin(0.2);
   c_1->SetFrameLineWidth(2);
   c_1->SetFrameBorderMode(0);
   c_1->SetFrameLineWidth(2);
   c_1->SetFrameBorderMode(0);
   
   TH1D *frame_4411cf50__1 = new TH1D("frame_4411cf50__1","A RooPlot of \"cos(#theta_{l})\"",20,-0.8,0.8);
   frame_4411cf50__1->SetBinContent(1,44.07103);
   frame_4411cf50__1->SetMinimum(0);
   frame_4411cf50__1->SetMaximum(55);
   frame_4411cf50__1->SetEntries(1);
   frame_4411cf50__1->SetDirectory(0);
   frame_4411cf50__1->SetStats(0);
   frame_4411cf50__1->SetLineWidth(2);
   frame_4411cf50__1->SetMarkerStyle(20);
   frame_4411cf50__1->SetMarkerSize(0.5);
   frame_4411cf50__1->GetXaxis()->SetTitle("\\\\cos \\\\theta_{\\\\ell}");
   frame_4411cf50__1->GetXaxis()->SetNdivisions(505);
   frame_4411cf50__1->GetXaxis()->SetLabelFont(132);
   frame_4411cf50__1->GetXaxis()->SetLabelOffset(0.01);
   frame_4411cf50__1->GetXaxis()->SetLabelSize(0.06);
   frame_4411cf50__1->GetXaxis()->SetTitleSize(0.072);
   frame_4411cf50__1->GetXaxis()->SetTitleFont(132);
   frame_4411cf50__1->GetYaxis()->SetTitle("Events / ( 0.08 )");
   frame_4411cf50__1->GetYaxis()->SetLabelFont(132);
   frame_4411cf50__1->GetYaxis()->SetLabelOffset(0.01);
   frame_4411cf50__1->GetYaxis()->SetLabelSize(0.06);
   frame_4411cf50__1->GetYaxis()->SetTitleSize(0.072);
   frame_4411cf50__1->GetYaxis()->SetTitleOffset(0.63);
   frame_4411cf50__1->GetYaxis()->SetTitleFont(132);
   frame_4411cf50__1->GetZaxis()->SetLabelFont(132);
   frame_4411cf50__1->GetZaxis()->SetLabelSize(0.06);
   frame_4411cf50__1->GetZaxis()->SetTitleSize(0.072);
   frame_4411cf50__1->GetZaxis()->SetTitleOffset(1.2);
   frame_4411cf50__1->GetZaxis()->SetTitleFont(132);
   frame_4411cf50__1->Draw("FUNC");
   
   Double_t g_fx1[42] = {
   -0.8,
   -0.8,
   -0.72,
   -0.64,
   -0.56,
   -0.48,
   -0.4,
   -0.32,
   -0.24,
   -0.16,
   -0.08,
   0,
   0.04,
   0.08,
   0.12,
   0.16,
   0.2,
   0.24,
   0.28,
   0.32,
   0.36,
   0.4,
   0.44,
   0.48,
   0.5,
   0.52,
   0.54,
   0.56,
   0.58,
   0.6,
   0.62,
   0.64,
   0.66,
   0.68,
   0.7,
   0.72,
   0.74,
   0.76,
   0.78,
   0.8,
   0.8,
   0.8};
   Double_t g_fy1[42] = {
   0,
   5.038706,
   4.792312,
   4.574788,
   4.388415,
   4.2321,
   4.102913,
   3.997428,
   3.912852,
   3.847954,
   3.803785,
   3.784195,
   3.785667,
   3.796146,
   3.817007,
   3.84982,
   3.896344,
   3.958516,
   4.038436,
   4.138351,
   4.260632,
   4.407752,
   4.582258,
   4.786741,
   4.901037,
   5.023802,
   5.155356,
   5.296016,
   5.446093,
   5.605892,
   5.775709,
   5.955831,
   6.146532,
   6.348076,
   6.56071,
   6.784666,
   7.020159,
   7.267383,
   7.526511,
   7.797694,
   7.797694,
   0};
   TGraph *graph = new TGraph(42,g_fx1,g_fy1);
   graph->SetName("g");
   graph->SetTitle("Projection of global_low_ang_pdf");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff99ff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff99ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_g1 = new TH1F("Graph_g1","Projection of global_low_ang_pdf",100,-0.96,0.96);
   Graph_g1->SetMinimum(0);
   Graph_g1->SetMaximum(8.577463);
   Graph_g1->SetDirectory(0);
   Graph_g1->SetStats(0);
   Graph_g1->SetLineWidth(2);
   Graph_g1->SetMarkerStyle(20);
   Graph_g1->SetMarkerSize(0.5);
   Graph_g1->GetXaxis()->SetNdivisions(505);
   Graph_g1->GetXaxis()->SetLabelFont(132);
   Graph_g1->GetXaxis()->SetLabelOffset(0.01);
   Graph_g1->GetXaxis()->SetLabelSize(0.06);
   Graph_g1->GetXaxis()->SetTitleSize(0.072);
   Graph_g1->GetXaxis()->SetTitleFont(132);
   Graph_g1->GetYaxis()->SetLabelFont(132);
   Graph_g1->GetYaxis()->SetLabelOffset(0.01);
   Graph_g1->GetYaxis()->SetLabelSize(0.06);
   Graph_g1->GetYaxis()->SetTitleSize(0.072);
   Graph_g1->GetYaxis()->SetTitleOffset(1.1);
   Graph_g1->GetYaxis()->SetTitleFont(132);
   Graph_g1->GetZaxis()->SetLabelFont(132);
   Graph_g1->GetZaxis()->SetLabelSize(0.06);
   Graph_g1->GetZaxis()->SetTitleSize(0.072);
   Graph_g1->GetZaxis()->SetTitleOffset(1.2);
   Graph_g1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_g1);
   
   graph->Draw("f");
   
   Double_t pi0_fx2[46] = {
   -0.8,
   -0.8,
   -0.76,
   -0.72,
   -0.68,
   -0.64,
   -0.6,
   -0.56,
   -0.52,
   -0.48,
   -0.4,
   -0.32,
   -0.24,
   -0.16,
   -0.08,
   0,
   0.04,
   0.08,
   0.12,
   0.16,
   0.2,
   0.24,
   0.28,
   0.32,
   0.36,
   0.4,
   0.44,
   0.48,
   0.5,
   0.52,
   0.54,
   0.56,
   0.58,
   0.6,
   0.62,
   0.64,
   0.66,
   0.68,
   0.7,
   0.72,
   0.74,
   0.76,
   0.78,
   0.8,
   0.8,
   0.8};
   Double_t pi0_fy2[46] = {
   0,
   4.75763,
   4.599474,
   4.45178,
   4.314908,
   4.188918,
   4.073629,
   3.968667,
   3.873522,
   3.787587,
   3.640714,
   3.522902,
   3.429951,
   3.359534,
   3.31192,
   3.290491,
   3.291585,
   3.302053,
   3.323298,
   3.356941,
   3.404809,
   3.468926,
   3.551502,
   3.654908,
   3.781663,
   3.934406,
   4.11587,
   4.328851,
   4.448043,
   4.576175,
   4.713598,
   4.860662,
   5.017711,
   5.185085,
   5.363115,
   5.552126,
   5.752432,
   5.964334,
   6.188122,
   6.42407,
   6.672435,
   6.933456,
   7.207354,
   7.494324,
   7.494324,
   0};
   graph = new TGraph(46,pi0_fx2,pi0_fy2);
   graph->SetName("pi0");
   graph->SetTitle("Projection of global_low_ang_pdf");

   ci = TColor::GetColor("#006666");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#006666");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_pi02 = new TH1F("Graph_pi02","Projection of global_low_ang_pdf",100,-0.96,0.96);
   Graph_pi02->SetMinimum(0);
   Graph_pi02->SetMaximum(8.243756);
   Graph_pi02->SetDirectory(0);
   Graph_pi02->SetStats(0);
   Graph_pi02->SetLineWidth(2);
   Graph_pi02->SetMarkerStyle(20);
   Graph_pi02->SetMarkerSize(0.5);
   Graph_pi02->GetXaxis()->SetNdivisions(505);
   Graph_pi02->GetXaxis()->SetLabelFont(132);
   Graph_pi02->GetXaxis()->SetLabelOffset(0.01);
   Graph_pi02->GetXaxis()->SetLabelSize(0.06);
   Graph_pi02->GetXaxis()->SetTitleSize(0.072);
   Graph_pi02->GetXaxis()->SetTitleFont(132);
   Graph_pi02->GetYaxis()->SetLabelFont(132);
   Graph_pi02->GetYaxis()->SetLabelOffset(0.01);
   Graph_pi02->GetYaxis()->SetLabelSize(0.06);
   Graph_pi02->GetYaxis()->SetTitleSize(0.072);
   Graph_pi02->GetYaxis()->SetTitleOffset(1.1);
   Graph_pi02->GetYaxis()->SetTitleFont(132);
   Graph_pi02->GetZaxis()->SetLabelFont(132);
   Graph_pi02->GetZaxis()->SetLabelSize(0.06);
   Graph_pi02->GetZaxis()->SetTitleSize(0.072);
   Graph_pi02->GetZaxis()->SetTitleOffset(1.2);
   Graph_pi02->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pi02);
   
   graph->Draw("f");
   
   Double_t eta_fx3[46] = {
   -0.8,
   -0.8,
   -0.76,
   -0.72,
   -0.68,
   -0.64,
   -0.6,
   -0.56,
   -0.52,
   -0.48,
   -0.4,
   -0.32,
   -0.24,
   -0.16,
   -0.08,
   0,
   0.08,
   0.12,
   0.16,
   0.2,
   0.24,
   0.28,
   0.32,
   0.36,
   0.4,
   0.44,
   0.46,
   0.48,
   0.5,
   0.52,
   0.54,
   0.56,
   0.58,
   0.6,
   0.62,
   0.64,
   0.66,
   0.68,
   0.7,
   0.72,
   0.74,
   0.76,
   0.78,
   0.8,
   0.8,
   0.8};
   Double_t eta_fy3[46] = {
   0,
   4.193964,
   4.041729,
   3.903127,
   3.777975,
   3.665819,
   3.565995,
   3.477675,
   3.399922,
   3.331734,
   3.219985,
   3.134698,
   3.069563,
   3.02061,
   2.986936,
   2.971218,
   2.980028,
   2.996779,
   3.023936,
   3.06343,
   3.117416,
   3.188266,
   3.278541,
   3.390981,
   3.528474,
   3.69403,
   3.7883,
   3.890755,
   4.001793,
   4.121812,
   4.25121,
   4.390386,
   4.539734,
   4.699647,
   4.87051,
   5.052703,
   5.246598,
   5.452556,
   5.670928,
   5.902051,
   6.146249,
   6.403826,
   6.675071,
   6.960252,
   6.960252,
   0};
   graph = new TGraph(46,eta_fx3,eta_fy3);
   graph->SetName("eta");
   graph->SetTitle("Projection of global_low_ang_pdf");

   ci = TColor::GetColor("#999900");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#999900");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_eta3 = new TH1F("Graph_eta3","Projection of global_low_ang_pdf",100,-0.96,0.96);
   Graph_eta3->SetMinimum(0);
   Graph_eta3->SetMaximum(7.656277);
   Graph_eta3->SetDirectory(0);
   Graph_eta3->SetStats(0);
   Graph_eta3->SetLineWidth(2);
   Graph_eta3->SetMarkerStyle(20);
   Graph_eta3->SetMarkerSize(0.5);
   Graph_eta3->GetXaxis()->SetNdivisions(505);
   Graph_eta3->GetXaxis()->SetLabelFont(132);
   Graph_eta3->GetXaxis()->SetLabelOffset(0.01);
   Graph_eta3->GetXaxis()->SetLabelSize(0.06);
   Graph_eta3->GetXaxis()->SetTitleSize(0.072);
   Graph_eta3->GetXaxis()->SetTitleFont(132);
   Graph_eta3->GetYaxis()->SetLabelFont(132);
   Graph_eta3->GetYaxis()->SetLabelOffset(0.01);
   Graph_eta3->GetYaxis()->SetLabelSize(0.06);
   Graph_eta3->GetYaxis()->SetTitleSize(0.072);
   Graph_eta3->GetYaxis()->SetTitleOffset(1.1);
   Graph_eta3->GetYaxis()->SetTitleFont(132);
   Graph_eta3->GetZaxis()->SetLabelFont(132);
   Graph_eta3->GetZaxis()->SetLabelSize(0.06);
   Graph_eta3->GetZaxis()->SetTitleSize(0.072);
   Graph_eta3->GetZaxis()->SetTitleOffset(1.2);
   Graph_eta3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_eta3);
   
   graph->Draw("f");
   
   Double_t PR_fx4[45] = {
   -0.8,
   -0.8,
   -0.76,
   -0.72,
   -0.68,
   -0.64,
   -0.6,
   -0.56,
   -0.48,
   -0.4,
   -0.32,
   -0.24,
   -0.16,
   -0.08,
   0,
   0.08,
   0.12,
   0.16,
   0.2,
   0.24,
   0.28,
   0.32,
   0.36,
   0.4,
   0.44,
   0.46,
   0.48,
   0.5,
   0.52,
   0.54,
   0.56,
   0.58,
   0.6,
   0.62,
   0.64,
   0.66,
   0.68,
   0.7,
   0.72,
   0.74,
   0.76,
   0.78,
   0.8,
   0.8,
   0.8};
   Double_t PR_fy4[45] = {
   0,
   2.889509,
   2.789426,
   2.699614,
   2.620011,
   2.550279,
   2.489861,
   2.438033,
   2.356703,
   2.298962,
   2.25766,
   2.226959,
   2.203259,
   2.185918,
   2.177771,
   2.185444,
   2.198348,
   2.219453,
   2.250667,
   2.294116,
   2.352133,
   2.42724,
   2.522126,
   2.639622,
   2.782678,
   2.864737,
   2.954329,
   3.051841,
   3.157663,
   3.272181,
   3.395783,
   3.528853,
   3.67177,
   3.824909,
   3.988637,
   4.163312,
   4.349283,
   4.546887,
   4.756446,
   4.97827,
   5.212648,
   5.459854,
   5.720139,
   5.720139,
   0};
   graph = new TGraph(45,PR_fx4,PR_fy4);
   graph->SetName("PR");
   graph->SetTitle("Projection of global_low_ang_pdf");

   ci = TColor::GetColor("#cc9966");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#cc9966");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_PR4 = new TH1F("Graph_PR4","Projection of global_low_ang_pdf",100,-0.96,0.96);
   Graph_PR4->SetMinimum(0);
   Graph_PR4->SetMaximum(6.292153);
   Graph_PR4->SetDirectory(0);
   Graph_PR4->SetStats(0);
   Graph_PR4->SetLineWidth(2);
   Graph_PR4->SetMarkerStyle(20);
   Graph_PR4->SetMarkerSize(0.5);
   Graph_PR4->GetXaxis()->SetNdivisions(505);
   Graph_PR4->GetXaxis()->SetLabelFont(132);
   Graph_PR4->GetXaxis()->SetLabelOffset(0.01);
   Graph_PR4->GetXaxis()->SetLabelSize(0.06);
   Graph_PR4->GetXaxis()->SetTitleSize(0.072);
   Graph_PR4->GetXaxis()->SetTitleFont(132);
   Graph_PR4->GetYaxis()->SetLabelFont(132);
   Graph_PR4->GetYaxis()->SetLabelOffset(0.01);
   Graph_PR4->GetYaxis()->SetLabelSize(0.06);
   Graph_PR4->GetYaxis()->SetTitleSize(0.072);
   Graph_PR4->GetYaxis()->SetTitleOffset(1.1);
   Graph_PR4->GetYaxis()->SetTitleFont(132);
   Graph_PR4->GetZaxis()->SetLabelFont(132);
   Graph_PR4->GetZaxis()->SetLabelSize(0.06);
   Graph_PR4->GetZaxis()->SetTitleSize(0.072);
   Graph_PR4->GetZaxis()->SetTitleOffset(1.2);
   Graph_PR4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_PR4);
   
   graph->Draw("f");
   
   Double_t comb_fx5[51] = {
   -0.8,
   -0.8,
   -0.78,
   -0.76,
   -0.74,
   -0.72,
   -0.7,
   -0.68,
   -0.66,
   -0.64,
   -0.6,
   -0.56,
   -0.52,
   -0.48,
   -0.44,
   -0.4,
   -0.32,
   -0.24,
   -0.16,
   -0.08,
   0,
   0.08,
   0.16,
   0.2,
   0.24,
   0.28,
   0.32,
   0.36,
   0.4,
   0.42,
   0.44,
   0.46,
   0.48,
   0.5,
   0.52,
   0.54,
   0.56,
   0.58,
   0.6,
   0.62,
   0.64,
   0.66,
   0.68,
   0.7,
   0.72,
   0.74,
   0.76,
   0.78,
   0.8,
   0.8,
   0.8};
   Double_t comb_fy5[51] = {
   0,
   2.038497,
   1.905152,
   1.783886,
   1.673964,
   1.574676,
   1.48533,
   1.405261,
   1.333823,
   1.270395,
   1.165193,
   1.085132,
   1.026048,
   0.9841401,
   0.9559668,
   0.9384481,
   0.9248586,
   0.9259494,
   0.9300732,
   0.9313577,
   0.9297053,
   0.9307933,
   0.9460739,
   0.9641944,
   0.9927744,
   1.03487,
   1.093897,
   1.173633,
   1.278217,
   1.34122,
   1.412149,
   1.491625,
   1.580289,
   1.678804,
   1.787857,
   1.908158,
   2.040437,
   2.185449,
   2.343971,
   2.516802,
   2.704764,
   2.9087,
   3.12948,
   3.36799,
   3.625145,
   3.901878,
   4.199147,
   4.517931,
   4.859233,
   4.859233,
   0};
   graph = new TGraph(51,comb_fx5,comb_fy5);
   graph->SetName("comb");
   graph->SetTitle("Projection of global_low_ang_pdf");

   ci = TColor::GetColor("#66cccc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#66cccc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_comb5 = new TH1F("Graph_comb5","Projection of global_low_ang_pdf",100,-0.96,0.96);
   Graph_comb5->SetMinimum(0);
   Graph_comb5->SetMaximum(5.345156);
   Graph_comb5->SetDirectory(0);
   Graph_comb5->SetStats(0);
   Graph_comb5->SetLineWidth(2);
   Graph_comb5->SetMarkerStyle(20);
   Graph_comb5->SetMarkerSize(0.5);
   Graph_comb5->GetXaxis()->SetNdivisions(505);
   Graph_comb5->GetXaxis()->SetLabelFont(132);
   Graph_comb5->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb5->GetXaxis()->SetLabelSize(0.06);
   Graph_comb5->GetXaxis()->SetTitleSize(0.072);
   Graph_comb5->GetXaxis()->SetTitleFont(132);
   Graph_comb5->GetYaxis()->SetLabelFont(132);
   Graph_comb5->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb5->GetYaxis()->SetLabelSize(0.06);
   Graph_comb5->GetYaxis()->SetTitleSize(0.072);
   Graph_comb5->GetYaxis()->SetTitleOffset(1.1);
   Graph_comb5->GetYaxis()->SetTitleFont(132);
   Graph_comb5->GetZaxis()->SetLabelFont(132);
   Graph_comb5->GetZaxis()->SetLabelSize(0.06);
   Graph_comb5->GetZaxis()->SetTitleSize(0.072);
   Graph_comb5->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb5);
   
   graph->Draw("f");
   
   Double_t myData_fx3001[20] = {
   -0.76,
   -0.68,
   -0.6,
   -0.52,
   -0.44,
   -0.36,
   -0.28,
   -0.2,
   -0.12,
   -0.04,
   0.04,
   0.12,
   0.2,
   0.28,
   0.36,
   0.44,
   0.52,
   0.6,
   0.68,
   0.76};
   Double_t myData_fy3001[20] = {
   20,
   23,
   32,
   35,
   29,
   28,
   21,
   34,
   22,
   29,
   30,
   22,
   21,
   34,
   26,
   23,
   28,
   28,
   27,
   18};
   Double_t myData_felx3001[20] = {
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04};
   Double_t myData_fely3001[20] = {
   4.434448,
   4.760717,
   5.627135,
   5.887675,
   5.353932,
   5.259711,
   4.545807,
   5.802128,
   4.654502,
   5.353932,
   5.446522,
   4.654502,
   4.545807,
   5.802128,
   5.066015,
   4.760717,
   5.259711,
   5.259711,
   5.163771,
   4.202887};
   Double_t myData_fehx3001[20] = {
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04};
   Double_t myData_fehy3001[20] = {
   5.546519,
   5.865235,
   6.715753,
   6.97241,
   6.44702,
   6.354446,
   5.655182,
   6.888101,
   5.761366,
   6.44702,
   6.538046,
   5.761366,
   5.655182,
   6.888101,
   6.164324,
   5.865235,
   6.354446,
   6.354446,
   6.260244,
   5.321007};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(20,myData_fx3001,myData_fy3001,myData_felx3001,myData_fehx3001,myData_fely3001,myData_fehy3001);
   grae->SetName("myData");
   grae->SetTitle("Histogram of data_plot__cosThetaL");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerSize(100);
   
   TH1F *Graph_myData3001 = new TH1F("Graph_myData3001","Histogram of data_plot__cosThetaL",100,-0.96,0.96);
   Graph_myData3001->SetMinimum(10.97958);
   Graph_myData3001->SetMaximum(44.78994);
   Graph_myData3001->SetDirectory(0);
   Graph_myData3001->SetStats(0);
   Graph_myData3001->SetLineWidth(2);
   Graph_myData3001->SetMarkerStyle(20);
   Graph_myData3001->SetMarkerSize(0.5);
   Graph_myData3001->GetXaxis()->SetNdivisions(505);
   Graph_myData3001->GetXaxis()->SetLabelFont(132);
   Graph_myData3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_myData3001->GetXaxis()->SetLabelSize(0.06);
   Graph_myData3001->GetXaxis()->SetTitleSize(0.072);
   Graph_myData3001->GetXaxis()->SetTitleFont(132);
   Graph_myData3001->GetYaxis()->SetLabelFont(132);
   Graph_myData3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_myData3001->GetYaxis()->SetLabelSize(0.06);
   Graph_myData3001->GetYaxis()->SetTitleSize(0.072);
   Graph_myData3001->GetYaxis()->SetTitleOffset(1.1);
   Graph_myData3001->GetYaxis()->SetTitleFont(132);
   Graph_myData3001->GetZaxis()->SetLabelFont(132);
   Graph_myData3001->GetZaxis()->SetLabelSize(0.06);
   Graph_myData3001->GetZaxis()->SetTitleSize(0.072);
   Graph_myData3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_myData3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_myData3001);
   
   grae->Draw("p");
   
   Double_t ee_fx6[98] = {
   -0.88,
   -0.88,
   -0.8,
   -0.79,
   -0.78,
   -0.77,
   -0.76,
   -0.75,
   -0.74,
   -0.73,
   -0.72,
   -0.71,
   -0.7,
   -0.69,
   -0.68,
   -0.67,
   -0.66,
   -0.65,
   -0.64,
   -0.63,
   -0.62,
   -0.61,
   -0.6,
   -0.59,
   -0.58,
   -0.57,
   -0.56,
   -0.54,
   -0.52,
   -0.5,
   -0.48,
   -0.46,
   -0.44,
   -0.4,
   -0.32,
   -0.28,
   -0.26,
   -0.24,
   -0.22,
   -0.2,
   -0.18,
   -0.16,
   -0.14,
   -0.12,
   -0.1,
   -0.08,
   -0.06,
   -0.04,
   -0.02,
   0,
   0.02,
   0.04,
   0.06,
   0.08,
   0.1,
   0.12,
   0.14,
   0.16,
   0.18,
   0.2,
   0.22,
   0.24,
   0.28,
   0.32,
   0.4,
   0.44,
   0.46,
   0.48,
   0.5,
   0.52,
   0.54,
   0.56,
   0.58,
   0.59,
   0.6,
   0.61,
   0.62,
   0.63,
   0.64,
   0.65,
   0.66,
   0.67,
   0.68,
   0.69,
   0.7,
   0.71,
   0.72,
   0.73,
   0.74,
   0.75,
   0.76,
   0.77,
   0.78,
   0.79,
   0.8,
   0.8,
   0.88,
   0.88};
   Double_t ee_fy6[98] = {
   0,
   20.35189,
   20.35189,
   21.08443,
   21.75756,
   22.37407,
   22.93662,
   23.44782,
   23.91017,
   24.3261,
   24.69793,
   25.02795,
   25.31831,
   25.57114,
   25.78847,
   25.97225,
   26.12437,
   26.24665,
   26.34085,
   26.40865,
   26.45168,
   26.4715,
   26.4696,
   26.44745,
   26.40641,
   26.34782,
   26.27297,
   26.07931,
   25.83463,
   25.54738,
   25.22529,
   24.87544,
   24.50424,
   23.72068,
   22.1202,
   21.36245,
   21.00419,
   20.66262,
   20.33961,
   20.03679,
   19.75556,
   19.49714,
   19.26252,
   19.05257,
   18.86795,
   18.70922,
   18.57679,
   18.47095,
   18.39187,
   18.33963,
   18.31417,
   18.31535,
   18.34295,
   18.39661,
   18.47588,
   18.58022,
   18.70895,
   18.86129,
   19.03632,
   19.23298,
   19.45007,
   19.6862,
   20.20919,
   20.78698,
   22.02728,
   22.63765,
   22.92609,
   23.19677,
   23.44414,
   23.66208,
   23.84393,
   23.98241,
   24.06956,
   24.09121,
   24.09673,
   24.08493,
   24.05454,
   24.00428,
   23.93279,
   23.83866,
   23.72043,
   23.57659,
   23.40556,
   23.20569,
   22.97528,
   22.71257,
   22.41572,
   22.08284,
   21.71195,
   21.30101,
   20.84792,
   20.35047,
   19.80641,
   19.21338,
   18.56897,
   18.56897,
   18.56897,
   0};
   graph = new TGraph(98,ee_fx6,ee_fy6);
   graph->SetName("ee");
   graph->SetTitle("Projection of global_low_ang_pdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_ee6 = new TH1F("Graph_ee6","Projection of global_low_ang_pdf",100,-1.056,1.056);
   Graph_ee6->SetMinimum(0);
   Graph_ee6->SetMaximum(29.11865);
   Graph_ee6->SetDirectory(0);
   Graph_ee6->SetStats(0);
   Graph_ee6->SetLineWidth(2);
   Graph_ee6->SetMarkerStyle(20);
   Graph_ee6->SetMarkerSize(0.5);
   Graph_ee6->GetXaxis()->SetNdivisions(505);
   Graph_ee6->GetXaxis()->SetLabelFont(132);
   Graph_ee6->GetXaxis()->SetLabelOffset(0.01);
   Graph_ee6->GetXaxis()->SetLabelSize(0.06);
   Graph_ee6->GetXaxis()->SetTitleSize(0.072);
   Graph_ee6->GetXaxis()->SetTitleFont(132);
   Graph_ee6->GetYaxis()->SetLabelFont(132);
   Graph_ee6->GetYaxis()->SetLabelOffset(0.01);
   Graph_ee6->GetYaxis()->SetLabelSize(0.06);
   Graph_ee6->GetYaxis()->SetTitleSize(0.072);
   Graph_ee6->GetYaxis()->SetTitleOffset(1.1);
   Graph_ee6->GetYaxis()->SetTitleFont(132);
   Graph_ee6->GetZaxis()->SetLabelFont(132);
   Graph_ee6->GetZaxis()->SetLabelSize(0.06);
   Graph_ee6->GetZaxis()->SetTitleSize(0.072);
   Graph_ee6->GetZaxis()->SetTitleOffset(1.2);
   Graph_ee6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_ee6);
   
   graph->Draw("l");
   
   Double_t global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fx7[96] = {
   -0.88,
   -0.88,
   -0.8,
   -0.79,
   -0.78,
   -0.77,
   -0.76,
   -0.75,
   -0.74,
   -0.73,
   -0.72,
   -0.71,
   -0.7,
   -0.69,
   -0.68,
   -0.67,
   -0.66,
   -0.65,
   -0.64,
   -0.63,
   -0.62,
   -0.61,
   -0.6,
   -0.59,
   -0.58,
   -0.56,
   -0.54,
   -0.52,
   -0.5,
   -0.48,
   -0.46,
   -0.44,
   -0.4,
   -0.32,
   -0.28,
   -0.26,
   -0.24,
   -0.22,
   -0.2,
   -0.18,
   -0.16,
   -0.14,
   -0.12,
   -0.1,
   -0.08,
   -0.06,
   -0.04,
   -0.02,
   0,
   0.02,
   0.04,
   0.06,
   0.08,
   0.1,
   0.12,
   0.14,
   0.16,
   0.18,
   0.2,
   0.22,
   0.24,
   0.26,
   0.28,
   0.32,
   0.36,
   0.4,
   0.44,
   0.48,
   0.5,
   0.52,
   0.54,
   0.56,
   0.58,
   0.6,
   0.62,
   0.63,
   0.64,
   0.65,
   0.66,
   0.67,
   0.68,
   0.69,
   0.7,
   0.71,
   0.72,
   0.73,
   0.74,
   0.75,
   0.76,
   0.77,
   0.78,
   0.79,
   0.8,
   0.8,
   0.88,
   0.88};
   Double_t global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fy7[96] = {
   0,
   25.39059,
   25.39059,
   26.09095,
   26.73226,
   27.31733,
   27.84885,
   28.32942,
   28.76157,
   29.14772,
   29.49025,
   29.7914,
   30.05338,
   30.27829,
   30.46817,
   30.62499,
   30.75064,
   30.84694,
   30.91564,
   30.95844,
   30.97695,
   30.97275,
   30.94732,
   30.90212,
   30.83851,
   30.66139,
   30.42592,
   30.14128,
   29.81588,
   29.45739,
   29.07283,
   28.66858,
   27.8236,
   26.11762,
   25.3151,
   24.93633,
   24.57547,
   24.23439,
   23.91473,
   23.61789,
   23.34509,
   23.09739,
   22.87567,
   22.68068,
   22.51301,
   22.37316,
   22.26151,
   22.17834,
   22.12382,
   22.09805,
   22.10102,
   22.13265,
   22.19275,
   22.28107,
   22.39723,
   22.54076,
   22.71111,
   22.90757,
   23.12932,
   23.37541,
   23.64472,
   23.93595,
   24.24762,
   24.92534,
   25.66143,
   26.43503,
   27.21991,
   27.98352,
   28.34517,
   28.68588,
   28.99929,
   29.27842,
   29.51565,
   29.70263,
   29.83025,
   29.86874,
   29.88862,
   29.8885,
   29.86697,
   29.82253,
   29.75363,
   29.65868,
   29.53599,
   29.38383,
   29.20039,
   28.98379,
   28.73211,
   28.44331,
   28.1153,
   27.74592,
   27.33292,
   26.87397,
   26.36666,
   26.36666,
   26.36666,
   0};
   graph = new TGraph(96,global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fx7,global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fy7);
   graph->SetName("global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]");
   graph->SetTitle("Projection of global_low_ang_pdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB7 = new TH1F("Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB7","Projection of global_low_ang_pdf",100,-1.056,1.056);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB7->SetMinimum(0);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB7->SetMaximum(34.07465);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB7->SetDirectory(0);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB7->SetStats(0);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB7->SetLineWidth(2);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB7->SetMarkerStyle(20);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB7->SetMarkerSize(0.5);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB7->GetXaxis()->SetNdivisions(505);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB7->GetXaxis()->SetLabelFont(132);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB7->GetXaxis()->SetLabelOffset(0.01);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB7->GetXaxis()->SetLabelSize(0.06);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB7->GetXaxis()->SetTitleSize(0.072);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB7->GetXaxis()->SetTitleFont(132);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB7->GetYaxis()->SetLabelFont(132);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB7->GetYaxis()->SetLabelOffset(0.01);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB7->GetYaxis()->SetLabelSize(0.06);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB7->GetYaxis()->SetTitleSize(0.072);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB7->GetYaxis()->SetTitleOffset(1.1);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB7->GetYaxis()->SetTitleFont(132);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB7->GetZaxis()->SetLabelFont(132);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB7->GetZaxis()->SetLabelSize(0.06);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB7->GetZaxis()->SetTitleSize(0.072);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB7->GetZaxis()->SetTitleOffset(1.2);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]7);
   
   graph->Draw("l");
   
   TLegend *leg = new TLegend(0.2,0.87,0.25,0.93,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("NULL","LHCb preliminary","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TH1D *frame_4411cf50__2 = new TH1D("frame_4411cf50__2","A RooPlot of \"cos(#theta_{l})\"",20,-0.8,0.8);
   frame_4411cf50__2->SetBinContent(1,44.07103);
   frame_4411cf50__2->SetMinimum(0);
   frame_4411cf50__2->SetMaximum(55);
   frame_4411cf50__2->SetEntries(1);
   frame_4411cf50__2->SetDirectory(0);
   frame_4411cf50__2->SetStats(0);
   frame_4411cf50__2->SetLineWidth(2);
   frame_4411cf50__2->SetMarkerStyle(20);
   frame_4411cf50__2->SetMarkerSize(0.5);
   frame_4411cf50__2->GetXaxis()->SetTitle("\\\\cos \\\\theta_{\\\\ell}");
   frame_4411cf50__2->GetXaxis()->SetNdivisions(505);
   frame_4411cf50__2->GetXaxis()->SetLabelFont(132);
   frame_4411cf50__2->GetXaxis()->SetLabelOffset(0.01);
   frame_4411cf50__2->GetXaxis()->SetLabelSize(0.06);
   frame_4411cf50__2->GetXaxis()->SetTitleSize(0.072);
   frame_4411cf50__2->GetXaxis()->SetTitleFont(132);
   frame_4411cf50__2->GetYaxis()->SetTitle("Events / ( 0.08 )");
   frame_4411cf50__2->GetYaxis()->SetLabelFont(132);
   frame_4411cf50__2->GetYaxis()->SetLabelOffset(0.01);
   frame_4411cf50__2->GetYaxis()->SetLabelSize(0.06);
   frame_4411cf50__2->GetYaxis()->SetTitleSize(0.072);
   frame_4411cf50__2->GetYaxis()->SetTitleOffset(0.63);
   frame_4411cf50__2->GetYaxis()->SetTitleFont(132);
   frame_4411cf50__2->GetZaxis()->SetLabelFont(132);
   frame_4411cf50__2->GetZaxis()->SetLabelSize(0.06);
   frame_4411cf50__2->GetZaxis()->SetTitleSize(0.072);
   frame_4411cf50__2->GetZaxis()->SetTitleOffset(1.2);
   frame_4411cf50__2->GetZaxis()->SetTitleFont(132);
   frame_4411cf50__2->Draw("AXISSAME");
   c_1->Modified();
   c->cd();
  
// ------------>Primitives in pad: c_2
   TPad *c_2 = new TPad("c_2", "c_2",0,0,1,0.208);
   c_2->Draw();
   c_2->cd();
   c_2->Range(-1.194203,-7.666667,1.124638,5.666667);
   c_2->SetFillColor(0);
   c_2->SetBorderMode(0);
   c_2->SetBorderSize(2);
   c_2->SetTickx(1);
   c_2->SetTicky(1);
   c_2->SetLeftMargin(0.17);
   c_2->SetRightMargin(0.14);
   c_2->SetTopMargin(0.05);
   c_2->SetBottomMargin(0.2);
   c_2->SetFrameLineWidth(2);
   c_2->SetFrameBorderMode(0);
   c_2->SetFrameLineWidth(2);
   c_2->SetFrameBorderMode(0);
   
   TH1D *frame_478c7c20__3 = new TH1D("frame_478c7c20__3"," ",100,-0.8,0.8);
   frame_478c7c20__3->SetBinContent(1,3.206183);
   frame_478c7c20__3->SetMinimum(-5);
   frame_478c7c20__3->SetMaximum(5);
   frame_478c7c20__3->SetEntries(1);
   frame_478c7c20__3->SetDirectory(0);
   frame_478c7c20__3->SetStats(0);
   frame_478c7c20__3->SetLineWidth(2);
   frame_478c7c20__3->SetMarkerStyle(20);
   frame_478c7c20__3->SetMarkerSize(0.5);
   frame_478c7c20__3->GetXaxis()->SetTitle(" ");
   frame_478c7c20__3->GetXaxis()->SetNdivisions(505);
   frame_478c7c20__3->GetXaxis()->SetLabelFont(132);
   frame_478c7c20__3->GetXaxis()->SetLabelOffset(0.01);
   frame_478c7c20__3->GetXaxis()->SetLabelSize(0);
   frame_478c7c20__3->GetXaxis()->SetTitleSize(0.072);
   frame_478c7c20__3->GetXaxis()->SetTickLength(0.01);
   frame_478c7c20__3->GetXaxis()->SetTitleFont(132);
   frame_478c7c20__3->GetYaxis()->SetTitle("Pulls");
   frame_478c7c20__3->GetYaxis()->SetNdivisions(4);
   frame_478c7c20__3->GetYaxis()->SetLabelFont(132);
   frame_478c7c20__3->GetYaxis()->SetLabelOffset(0.01);
   frame_478c7c20__3->GetYaxis()->SetLabelSize(0.2);
   frame_478c7c20__3->GetYaxis()->SetTitleSize(0.3);
   frame_478c7c20__3->GetYaxis()->SetTickLength(0.0001);
   frame_478c7c20__3->GetYaxis()->SetTitleOffset(0.13);
   frame_478c7c20__3->GetYaxis()->SetTitleFont(132);
   frame_478c7c20__3->GetZaxis()->SetLabelFont(132);
   frame_478c7c20__3->GetZaxis()->SetLabelSize(0.06);
   frame_478c7c20__3->GetZaxis()->SetTitleSize(0.072);
   frame_478c7c20__3->GetZaxis()->SetTitleOffset(1.2);
   frame_478c7c20__3->GetZaxis()->SetTitleFont(132);
   frame_478c7c20__3->Draw("FUNC");
   
   Double_t pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fx3002[20] = {
   -0.76,
   -0.68,
   -0.6,
   -0.52,
   -0.44,
   -0.36,
   -0.28,
   -0.2,
   -0.12,
   -0.04,
   0.04,
   0.12,
   0.2,
   0.28,
   0.36,
   0.44,
   0.52,
   0.6,
   0.68,
   0.76};
   Double_t pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fy3002[20] = {
   -1.415094,
   -1.273294,
   0.187072,
   0.8252353,
   0.0619031,
   0.1957124,
   -0.7630355,
   1.738203,
   -0.1519907,
   1.258606,
   1.450279,
   -0.06894643,
   -0.3765261,
   1.680827,
   0.06683077,
   -0.7194786,
   -0.1079372,
   -0.2679427,
   -0.4398604,
   -1.901013};
   Double_t pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_felx3002[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fely3002[20] = {
   0.7995011,
   0.8116839,
   1,
   1,
   1,
   1,
   0.8038304,
   1,
   0.8078817,
   1,
   1,
   0.8078817,
   0.8038304,
   1,
   1,
   0.8116839,
   0.8277214,
   0.8277214,
   0.8248515,
   0.7898668};
   Double_t pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fehx3002[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fehy3002[20] = {
   1,
   1,
   1.193459,
   1.184238,
   1.204165,
   1.208136,
   1,
   1.187168,
   1,
   1.204165,
   1.200407,
   1,
   1,
   1.187168,
   1.216799,
   1,
   1,
   1,
   1,
   1};
   grae = new TGraphAsymmErrors(20,pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fx3002,pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fy3002,pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_felx3002,pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fehx3002,pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fely3002,pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fehy3002);
   grae->SetName("pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]");
   grae->SetTitle("Pull of Histogram of data_plot__cosThetaL and Projection of global_low_ang_pdf");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(7);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3002 = new TH1F("Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3002","Pull of Histogram of data_plot__cosThetaL and Projection of global_low_ang_pdf",100,-0.912,0.912);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3002->SetMinimum(-3.252504);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3002->SetMaximum(3.486996);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3002->SetDirectory(0);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3002->SetStats(0);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3002->SetLineWidth(2);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3002->SetMarkerStyle(20);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3002->SetMarkerSize(0.5);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3002->GetXaxis()->SetNdivisions(505);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3002->GetXaxis()->SetLabelFont(132);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3002->GetXaxis()->SetLabelSize(0.06);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3002->GetXaxis()->SetTitleSize(0.072);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3002->GetXaxis()->SetTitleFont(132);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3002->GetYaxis()->SetLabelFont(132);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3002->GetYaxis()->SetLabelSize(0.06);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3002->GetYaxis()->SetTitleSize(0.072);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3002->GetYaxis()->SetTitleOffset(1.1);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3002->GetYaxis()->SetTitleFont(132);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3002->GetZaxis()->SetLabelFont(132);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3002->GetZaxis()->SetLabelSize(0.06);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3002->GetZaxis()->SetTitleSize(0.072);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]3002);
   
   grae->Draw("p");
   
   TH1D *frame_478c7c20__4 = new TH1D("frame_478c7c20__4"," ",100,-0.8,0.8);
   frame_478c7c20__4->SetBinContent(1,3.206183);
   frame_478c7c20__4->SetMinimum(-5);
   frame_478c7c20__4->SetMaximum(5);
   frame_478c7c20__4->SetEntries(1);
   frame_478c7c20__4->SetDirectory(0);
   frame_478c7c20__4->SetStats(0);
   frame_478c7c20__4->SetLineWidth(2);
   frame_478c7c20__4->SetMarkerStyle(20);
   frame_478c7c20__4->SetMarkerSize(0.5);
   frame_478c7c20__4->GetXaxis()->SetTitle(" ");
   frame_478c7c20__4->GetXaxis()->SetNdivisions(505);
   frame_478c7c20__4->GetXaxis()->SetLabelFont(132);
   frame_478c7c20__4->GetXaxis()->SetLabelOffset(0.01);
   frame_478c7c20__4->GetXaxis()->SetLabelSize(0);
   frame_478c7c20__4->GetXaxis()->SetTitleSize(0.072);
   frame_478c7c20__4->GetXaxis()->SetTickLength(0.01);
   frame_478c7c20__4->GetXaxis()->SetTitleFont(132);
   frame_478c7c20__4->GetYaxis()->SetTitle("Pulls");
   frame_478c7c20__4->GetYaxis()->SetNdivisions(4);
   frame_478c7c20__4->GetYaxis()->SetLabelFont(132);
   frame_478c7c20__4->GetYaxis()->SetLabelOffset(0.01);
   frame_478c7c20__4->GetYaxis()->SetLabelSize(0.2);
   frame_478c7c20__4->GetYaxis()->SetTitleSize(0.3);
   frame_478c7c20__4->GetYaxis()->SetTickLength(0.0001);
   frame_478c7c20__4->GetYaxis()->SetTitleOffset(0.13);
   frame_478c7c20__4->GetYaxis()->SetTitleFont(132);
   frame_478c7c20__4->GetZaxis()->SetLabelFont(132);
   frame_478c7c20__4->GetZaxis()->SetLabelSize(0.06);
   frame_478c7c20__4->GetZaxis()->SetTitleSize(0.072);
   frame_478c7c20__4->GetZaxis()->SetTitleOffset(1.2);
   frame_478c7c20__4->GetZaxis()->SetTitleFont(132);
   frame_478c7c20__4->Draw("AXISSAME");
   TLine *line = new TLine(-0.8,3,0.8,3);
   line->SetLineStyle(2);
   line->Draw();
   line = new TLine(-0.8,-3,0.8,-3);
   line->SetLineStyle(2);
   line->Draw();
   line = new TLine(-0.8,0,0.8,0);
   line->SetLineStyle(2);
   line->Draw();
   c_2->Modified();
   c->cd();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig3c.C <==
void global_data_cosThetaK()
{
//=========Macro generated from canvas: c/c
//=========  (Mon Jul 13 18:42:11 2020) by ROOT version 6.14/04
   TCanvas *c = new TCanvas("c", "c",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(0,0,1,1);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.17);
   c->SetRightMargin(0.14);
   c->SetTopMargin(0.02);
   c->SetBottomMargin(0.2);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c_1
   TPad *c_1 = new TPad("c_1", "c_1",0,0.2,1,1);
   c_1->Draw();
   c_1->cd();
   c_1->Range(-1.492754,-14.10256,1.405797,56.41026);
   c_1->SetFillColor(0);
   c_1->SetBorderMode(0);
   c_1->SetBorderSize(2);
   c_1->SetTickx(1);
   c_1->SetTicky(1);
   c_1->SetLeftMargin(0.17);
   c_1->SetRightMargin(0.14);
   c_1->SetTopMargin(0.02);
   c_1->SetBottomMargin(0.2);
   c_1->SetFrameLineWidth(2);
   c_1->SetFrameBorderMode(0);
   c_1->SetFrameLineWidth(2);
   c_1->SetFrameBorderMode(0);
   
   TH1D *frame_41f269d0__5 = new TH1D("frame_41f269d0__5","A RooPlot of \"cos(#theta_{K})\"",20,-1,1);
   frame_41f269d0__5->SetBinContent(1,56.52306);
   frame_41f269d0__5->SetMinimum(0);
   frame_41f269d0__5->SetMaximum(55);
   frame_41f269d0__5->SetEntries(1);
   frame_41f269d0__5->SetDirectory(0);
   frame_41f269d0__5->SetStats(0);
   frame_41f269d0__5->SetLineWidth(2);
   frame_41f269d0__5->SetMarkerStyle(20);
   frame_41f269d0__5->SetMarkerSize(0.5);
   frame_41f269d0__5->GetXaxis()->SetTitle("\\\\cos(\\\\theta_{K})");
   frame_41f269d0__5->GetXaxis()->SetNdivisions(505);
   frame_41f269d0__5->GetXaxis()->SetLabelFont(132);
   frame_41f269d0__5->GetXaxis()->SetLabelOffset(0.01);
   frame_41f269d0__5->GetXaxis()->SetLabelSize(0.06);
   frame_41f269d0__5->GetXaxis()->SetTitleSize(0.072);
   frame_41f269d0__5->GetXaxis()->SetTitleFont(132);
   frame_41f269d0__5->GetYaxis()->SetTitle("Events / ( 0.1 )");
   frame_41f269d0__5->GetYaxis()->SetLabelFont(132);
   frame_41f269d0__5->GetYaxis()->SetLabelOffset(0.01);
   frame_41f269d0__5->GetYaxis()->SetLabelSize(0.06);
   frame_41f269d0__5->GetYaxis()->SetTitleSize(0.072);
   frame_41f269d0__5->GetYaxis()->SetTitleOffset(0.63);
   frame_41f269d0__5->GetYaxis()->SetTitleFont(132);
   frame_41f269d0__5->GetZaxis()->SetLabelFont(132);
   frame_41f269d0__5->GetZaxis()->SetLabelSize(0.06);
   frame_41f269d0__5->GetZaxis()->SetTitleSize(0.072);
   frame_41f269d0__5->GetZaxis()->SetTitleOffset(1.2);
   frame_41f269d0__5->GetZaxis()->SetTitleFont(132);
   frame_41f269d0__5->Draw("FUNC");
   
   Double_t g_fx8[51] = {
   -1,
   -1,
   -0.975,
   -0.95,
   -0.925,
   -0.9,
   -0.875,
   -0.85,
   -0.8,
   -0.75,
   -0.7,
   -0.65,
   -0.6,
   -0.55,
   -0.5,
   -0.45,
   -0.4,
   -0.35,
   -0.3,
   -0.25,
   -0.2,
   -0.15,
   -0.1,
   -0.05,
   0,
   0.05,
   0.1,
   0.15,
   0.2,
   0.25,
   0.3,
   0.4,
   0.5,
   0.55,
   0.6,
   0.65,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1,
   1};
   Double_t g_fy8[51] = {
   0,
   8.428376,
   8.1534,
   7.896907,
   7.657184,
   7.432654,
   7.221865,
   7.023487,
   6.659226,
   6.331473,
   6.033434,
   5.75976,
   5.506382,
   5.270356,
   5.049717,
   4.843329,
   4.650748,
   4.472085,
   4.307881,
   4.158977,
   4.026396,
   3.911231,
   3.814534,
   3.737213,
   3.679931,
   3.643014,
   3.626363,
   3.629368,
   3.650831,
   3.688894,
   3.740967,
   3.872769,
   4.008664,
   4.062292,
   4.095902,
   4.100317,
   4.065271,
   4.029438,
   3.979385,
   3.913512,
   3.830148,
   3.727552,
   3.60391,
   3.457335,
   3.285869,
   3.087484,
   2.860077,
   2.601475,
   2.309434,
   2.309434,
   0};
   TGraph *graph = new TGraph(51,g_fx8,g_fy8);
   graph->SetName("g");
   graph->SetTitle("Projection of global_low_ang_pdf");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff99ff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff99ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_g8 = new TH1F("Graph_g8","Projection of global_low_ang_pdf",100,-1.2,1.2);
   Graph_g8->SetMinimum(0);
   Graph_g8->SetMaximum(9.271213);
   Graph_g8->SetDirectory(0);
   Graph_g8->SetStats(0);
   Graph_g8->SetLineWidth(2);
   Graph_g8->SetMarkerStyle(20);
   Graph_g8->SetMarkerSize(0.5);
   Graph_g8->GetXaxis()->SetNdivisions(505);
   Graph_g8->GetXaxis()->SetLabelFont(132);
   Graph_g8->GetXaxis()->SetLabelOffset(0.01);
   Graph_g8->GetXaxis()->SetLabelSize(0.06);
   Graph_g8->GetXaxis()->SetTitleSize(0.072);
   Graph_g8->GetXaxis()->SetTitleFont(132);
   Graph_g8->GetYaxis()->SetLabelFont(132);
   Graph_g8->GetYaxis()->SetLabelOffset(0.01);
   Graph_g8->GetYaxis()->SetLabelSize(0.06);
   Graph_g8->GetYaxis()->SetTitleSize(0.072);
   Graph_g8->GetYaxis()->SetTitleOffset(1.1);
   Graph_g8->GetYaxis()->SetTitleFont(132);
   Graph_g8->GetZaxis()->SetLabelFont(132);
   Graph_g8->GetZaxis()->SetLabelSize(0.06);
   Graph_g8->GetZaxis()->SetTitleSize(0.072);
   Graph_g8->GetZaxis()->SetTitleOffset(1.2);
   Graph_g8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_g8);
   
   graph->Draw("f");
   
   Double_t pi0_fx9[51] = {
   -1,
   -1,
   -0.975,
   -0.95,
   -0.925,
   -0.9,
   -0.875,
   -0.85,
   -0.8,
   -0.75,
   -0.7,
   -0.65,
   -0.6,
   -0.55,
   -0.5,
   -0.45,
   -0.4,
   -0.35,
   -0.3,
   -0.25,
   -0.2,
   -0.15,
   -0.1,
   -0.05,
   0,
   0.05,
   0.1,
   0.15,
   0.2,
   0.25,
   0.3,
   0.4,
   0.5,
   0.55,
   0.6,
   0.65,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1,
   1};
   Double_t pi0_fy9[51] = {
   0,
   8.422982,
   8.116883,
   7.829149,
   7.558224,
   7.302668,
   7.061153,
   6.832459,
   6.40917,
   6.025032,
   5.67372,
   5.350214,
   5.050669,
   4.772278,
   4.513146,
   4.272163,
   4.048882,
   3.843398,
   3.65623,
   3.488206,
   3.340352,
   3.213782,
   3.109593,
   3.028759,
   2.972033,
   2.939848,
   2.932219,
   2.948658,
   2.988076,
   3.048704,
   3.128001,
   3.328134,
   3.54981,
   3.652009,
   3.737191,
   3.795334,
   3.815079,
   3.806622,
   3.783672,
   3.744405,
   3.686906,
   3.609165,
   3.509073,
   3.384424,
   3.232909,
   3.052121,
   2.839549,
   2.592575,
   2.30848,
   2.30848,
   0};
   graph = new TGraph(51,pi0_fx9,pi0_fy9);
   graph->SetName("pi0");
   graph->SetTitle("Projection of global_low_ang_pdf");

   ci = TColor::GetColor("#006666");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#006666");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_pi09 = new TH1F("Graph_pi09","Projection of global_low_ang_pdf",100,-1.2,1.2);
   Graph_pi09->SetMinimum(0);
   Graph_pi09->SetMaximum(9.265281);
   Graph_pi09->SetDirectory(0);
   Graph_pi09->SetStats(0);
   Graph_pi09->SetLineWidth(2);
   Graph_pi09->SetMarkerStyle(20);
   Graph_pi09->SetMarkerSize(0.5);
   Graph_pi09->GetXaxis()->SetNdivisions(505);
   Graph_pi09->GetXaxis()->SetLabelFont(132);
   Graph_pi09->GetXaxis()->SetLabelOffset(0.01);
   Graph_pi09->GetXaxis()->SetLabelSize(0.06);
   Graph_pi09->GetXaxis()->SetTitleSize(0.072);
   Graph_pi09->GetXaxis()->SetTitleFont(132);
   Graph_pi09->GetYaxis()->SetLabelFont(132);
   Graph_pi09->GetYaxis()->SetLabelOffset(0.01);
   Graph_pi09->GetYaxis()->SetLabelSize(0.06);
   Graph_pi09->GetYaxis()->SetTitleSize(0.072);
   Graph_pi09->GetYaxis()->SetTitleOffset(1.1);
   Graph_pi09->GetYaxis()->SetTitleFont(132);
   Graph_pi09->GetZaxis()->SetLabelFont(132);
   Graph_pi09->GetZaxis()->SetLabelSize(0.06);
   Graph_pi09->GetZaxis()->SetTitleSize(0.072);
   Graph_pi09->GetZaxis()->SetTitleOffset(1.2);
   Graph_pi09->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pi09);
   
   graph->Draw("f");
   
   Double_t eta_fx10[50] = {
   -1,
   -1,
   -0.975,
   -0.95,
   -0.925,
   -0.9,
   -0.85,
   -0.8,
   -0.75,
   -0.7,
   -0.65,
   -0.6,
   -0.55,
   -0.5,
   -0.45,
   -0.4,
   -0.35,
   -0.3,
   -0.25,
   -0.2,
   -0.15,
   -0.1,
   -0.05,
   0,
   0.05,
   0.1,
   0.15,
   0.2,
   0.25,
   0.3,
   0.4,
   0.5,
   0.55,
   0.6,
   0.65,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1,
   1};
   Double_t eta_fy10[50] = {
   0,
   6.835425,
   6.627723,
   6.432202,
   6.247784,
   6.073478,
   5.751637,
   5.460309,
   5.194259,
   4.94928,
   4.722089,
   4.51022,
   4.311927,
   4.12609,
   3.952115,
   3.789846,
   3.639478,
   3.501467,
   3.376453,
   3.265173,
   3.168389,
   3.086813,
   3.021034,
   2.971448,
   2.938196,
   2.921097,
   2.91959,
   2.932675,
   2.95886,
   2.996107,
   3.092618,
   3.193213,
   3.23285,
   3.257327,
   3.259574,
   3.231661,
   3.203676,
   3.164775,
   3.113715,
   3.049193,
   2.969848,
   2.87426,
   2.760949,
   2.628375,
   2.474937,
   2.298972,
   2.098757,
   1.872507,
   1.872507,
   0};
   graph = new TGraph(50,eta_fx10,eta_fy10);
   graph->SetName("eta");
   graph->SetTitle("Projection of global_low_ang_pdf");

   ci = TColor::GetColor("#999900");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#999900");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_eta10 = new TH1F("Graph_eta10","Projection of global_low_ang_pdf",100,-1.2,1.2);
   Graph_eta10->SetMinimum(0);
   Graph_eta10->SetMaximum(7.518968);
   Graph_eta10->SetDirectory(0);
   Graph_eta10->SetStats(0);
   Graph_eta10->SetLineWidth(2);
   Graph_eta10->SetMarkerStyle(20);
   Graph_eta10->SetMarkerSize(0.5);
   Graph_eta10->GetXaxis()->SetNdivisions(505);
   Graph_eta10->GetXaxis()->SetLabelFont(132);
   Graph_eta10->GetXaxis()->SetLabelOffset(0.01);
   Graph_eta10->GetXaxis()->SetLabelSize(0.06);
   Graph_eta10->GetXaxis()->SetTitleSize(0.072);
   Graph_eta10->GetXaxis()->SetTitleFont(132);
   Graph_eta10->GetYaxis()->SetLabelFont(132);
   Graph_eta10->GetYaxis()->SetLabelOffset(0.01);
   Graph_eta10->GetYaxis()->SetLabelSize(0.06);
   Graph_eta10->GetYaxis()->SetTitleSize(0.072);
   Graph_eta10->GetYaxis()->SetTitleOffset(1.1);
   Graph_eta10->GetYaxis()->SetTitleFont(132);
   Graph_eta10->GetZaxis()->SetLabelFont(132);
   Graph_eta10->GetZaxis()->SetLabelSize(0.06);
   Graph_eta10->GetZaxis()->SetTitleSize(0.072);
   Graph_eta10->GetZaxis()->SetTitleOffset(1.2);
   Graph_eta10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_eta10);
   
   graph->Draw("f");
   
   Double_t PR_fx11[35] = {
   -1,
   -1,
   -0.95,
   -0.9,
   -0.85,
   -0.8,
   -0.75,
   -0.7,
   -0.6,
   -0.5,
   -0.4,
   -0.3,
   -0.2,
   -0.1,
   0,
   0.1,
   0.2,
   0.25,
   0.3,
   0.35,
   0.4,
   0.45,
   0.5,
   0.55,
   0.6,
   0.65,
   0.7,
   0.75,
   0.8,
   0.85,
   0.9,
   0.95,
   1,
   1,
   1};
   Double_t PR_fy11[35] = {
   0,
   3.270952,
   3.295698,
   3.313633,
   3.324915,
   3.329872,
   3.32896,
   3.322728,
   3.296772,
   3.257051,
   3.208244,
   3.153986,
   3.096375,
   3.035666,
   2.970134,
   2.896126,
   2.808286,
   2.757138,
   2.699969,
   2.635841,
   2.563822,
   2.483009,
   2.39256,
   2.291731,
   2.179909,
   2.056654,
   1.921738,
   1.775194,
   1.617363,
   1.448942,
   1.271041,
   1.085237,
   0.8936348,
   0.8936348,
   0};
   graph = new TGraph(35,PR_fx11,PR_fy11);
   graph->SetName("PR");
   graph->SetTitle("Projection of global_low_ang_pdf");

   ci = TColor::GetColor("#cc9966");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#cc9966");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_PR11 = new TH1F("Graph_PR11","Projection of global_low_ang_pdf",100,-1.2,1.2);
   Graph_PR11->SetMinimum(0);
   Graph_PR11->SetMaximum(3.662859);
   Graph_PR11->SetDirectory(0);
   Graph_PR11->SetStats(0);
   Graph_PR11->SetLineWidth(2);
   Graph_PR11->SetMarkerStyle(20);
   Graph_PR11->SetMarkerSize(0.5);
   Graph_PR11->GetXaxis()->SetNdivisions(505);
   Graph_PR11->GetXaxis()->SetLabelFont(132);
   Graph_PR11->GetXaxis()->SetLabelOffset(0.01);
   Graph_PR11->GetXaxis()->SetLabelSize(0.06);
   Graph_PR11->GetXaxis()->SetTitleSize(0.072);
   Graph_PR11->GetXaxis()->SetTitleFont(132);
   Graph_PR11->GetYaxis()->SetLabelFont(132);
   Graph_PR11->GetYaxis()->SetLabelOffset(0.01);
   Graph_PR11->GetYaxis()->SetLabelSize(0.06);
   Graph_PR11->GetYaxis()->SetTitleSize(0.072);
   Graph_PR11->GetYaxis()->SetTitleOffset(1.1);
   Graph_PR11->GetYaxis()->SetTitleFont(132);
   Graph_PR11->GetZaxis()->SetLabelFont(132);
   Graph_PR11->GetZaxis()->SetLabelSize(0.06);
   Graph_PR11->GetZaxis()->SetTitleSize(0.072);
   Graph_PR11->GetZaxis()->SetTitleOffset(1.2);
   Graph_PR11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_PR11);
   
   graph->Draw("f");
   
   Double_t comb_fx12[30] = {
   -1,
   -1,
   -0.9,
   -0.8,
   -0.7,
   -0.6,
   -0.5,
   -0.4,
   -0.3,
   -0.25,
   -0.2,
   -0.15,
   -0.1,
   -0.05,
   0,
   0.1,
   0.2,
   0.3,
   0.4,
   0.5,
   0.6,
   0.7,
   0.75,
   0.8,
   0.85,
   0.9,
   0.95,
   1,
   1,
   1};
   Double_t comb_fy12[30] = {
   0,
   2.486039,
   2.348277,
   2.204171,
   2.059002,
   1.917273,
   1.782708,
   1.658254,
   1.546075,
   1.495053,
   1.44756,
   1.403648,
   1.363318,
   1.326527,
   1.29318,
   1.236195,
   1.190637,
   1.154,
   1.122998,
   1.093567,
   1.060865,
   1.01927,
   0.9931686,
   0.9623827,
   0.9259909,
   0.8830227,
   0.8324593,
   0.7732327,
   0.7732327,
   0};
   graph = new TGraph(30,comb_fx12,comb_fy12);
   graph->SetName("comb");
   graph->SetTitle("Projection of global_low_ang_pdf");

   ci = TColor::GetColor("#66cccc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#66cccc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_comb12 = new TH1F("Graph_comb12","Projection of global_low_ang_pdf",100,-1.2,1.2);
   Graph_comb12->SetMinimum(0);
   Graph_comb12->SetMaximum(2.734643);
   Graph_comb12->SetDirectory(0);
   Graph_comb12->SetStats(0);
   Graph_comb12->SetLineWidth(2);
   Graph_comb12->SetMarkerStyle(20);
   Graph_comb12->SetMarkerSize(0.5);
   Graph_comb12->GetXaxis()->SetNdivisions(505);
   Graph_comb12->GetXaxis()->SetLabelFont(132);
   Graph_comb12->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb12->GetXaxis()->SetLabelSize(0.06);
   Graph_comb12->GetXaxis()->SetTitleSize(0.072);
   Graph_comb12->GetXaxis()->SetTitleFont(132);
   Graph_comb12->GetYaxis()->SetLabelFont(132);
   Graph_comb12->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb12->GetYaxis()->SetLabelSize(0.06);
   Graph_comb12->GetYaxis()->SetTitleSize(0.072);
   Graph_comb12->GetYaxis()->SetTitleOffset(1.1);
   Graph_comb12->GetYaxis()->SetTitleFont(132);
   Graph_comb12->GetZaxis()->SetLabelFont(132);
   Graph_comb12->GetZaxis()->SetLabelSize(0.06);
   Graph_comb12->GetZaxis()->SetTitleSize(0.072);
   Graph_comb12->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb12);
   
   graph->Draw("f");
   
   Double_t myData_fx3003[20] = {
   -0.95,
   -0.85,
   -0.75,
   -0.65,
   -0.55,
   -0.45,
   -0.35,
   -0.25,
   -0.15,
   -0.05,
   0.05,
   0.15,
   0.25,
   0.35,
   0.45,
   0.55,
   0.65,
   0.75,
   0.85,
   0.95};
   Double_t myData_fy3003[20] = {
   16,
   17,
   20,
   30,
   26,
   34,
   37,
   41,
   30,
   43,
   36,
   37,
   46,
   37,
   18,
   19,
   20,
   10,
   10,
   3};
   Double_t myData_felx3003[20] = {
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05};
   Double_t myData_fely3003[20] = {
   3.957801,
   4.082184,
   4.434448,
   5.446522,
   5.066015,
   5.802128,
   6.055143,
   6.376898,
   5.446522,
   6.531834,
   5.971996,
   6.055143,
   6.757581,
   6.055143,
   4.202887,
   4.320219,
   4.434448,
   3.108694,
   3.108694,
   1.632705};
   Double_t myData_fehx3003[20] = {
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05};
   Double_t myData_fehy3003[20] = {
   5.083066,
   5.203719,
   5.546519,
   6.538046,
   6.164324,
   6.888101,
   7.137555,
   7.455185,
   6.538046,
   7.608278,
   7.055545,
   7.137555,
   7.831489,
   7.137555,
   5.321007,
   5.435196,
   5.546519,
   4.26695,
   4.26695,
   2.918186};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(20,myData_fx3003,myData_fy3003,myData_felx3003,myData_fehx3003,myData_fely3003,myData_fehy3003);
   grae->SetName("myData");
   grae->SetTitle("Histogram of data_plot__cosThetaK");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerSize(100);
   
   TH1F *Graph_myData3003 = new TH1F("Graph_myData3003","Histogram of data_plot__cosThetaK",100,-1.2,1.2);
   Graph_myData3003->SetMinimum(1.230566);
   Graph_myData3003->SetMaximum(59.07791);
   Graph_myData3003->SetDirectory(0);
   Graph_myData3003->SetStats(0);
   Graph_myData3003->SetLineWidth(2);
   Graph_myData3003->SetMarkerStyle(20);
   Graph_myData3003->SetMarkerSize(0.5);
   Graph_myData3003->GetXaxis()->SetNdivisions(505);
   Graph_myData3003->GetXaxis()->SetLabelFont(132);
   Graph_myData3003->GetXaxis()->SetLabelOffset(0.01);
   Graph_myData3003->GetXaxis()->SetLabelSize(0.06);
   Graph_myData3003->GetXaxis()->SetTitleSize(0.072);
   Graph_myData3003->GetXaxis()->SetTitleFont(132);
   Graph_myData3003->GetYaxis()->SetLabelFont(132);
   Graph_myData3003->GetYaxis()->SetLabelOffset(0.01);
   Graph_myData3003->GetYaxis()->SetLabelSize(0.06);
   Graph_myData3003->GetYaxis()->SetTitleSize(0.072);
   Graph_myData3003->GetYaxis()->SetTitleOffset(1.1);
   Graph_myData3003->GetYaxis()->SetTitleFont(132);
   Graph_myData3003->GetZaxis()->SetLabelFont(132);
   Graph_myData3003->GetZaxis()->SetLabelSize(0.06);
   Graph_myData3003->GetZaxis()->SetTitleSize(0.072);
   Graph_myData3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_myData3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_myData3003);
   
   grae->Draw("p");
   
   Double_t ee_fx13[47] = {
   -1.1,
   -1.1,
   -1,
   -0.9,
   -0.85,
   -0.8,
   -0.75,
   -0.7,
   -0.65,
   -0.6,
   -0.55,
   -0.5,
   -0.45,
   -0.4,
   -0.35,
   -0.3,
   -0.25,
   -0.2,
   -0.15,
   -0.1,
   -0.05,
   0,
   0.05,
   0.1,
   0.15,
   0.2,
   0.25,
   0.3,
   0.35,
   0.4,
   0.45,
   0.5,
   0.55,
   0.6,
   0.65,
   0.7,
   0.8,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1,
   1.1,
   1.1};
   Double_t ee_fy13[47] = {
   0,
   3.407588,
   3.407588,
   8.873825,
   11.52787,
   14.08272,
   16.51383,
   18.80337,
   20.939,
   22.91285,
   24.72043,
   26.35981,
   27.83082,
   29.13429,
   30.27152,
   31.24371,
   32.05161,
   32.69517,
   33.17333,
   33.48392,
   33.62364,
   33.58814,
   33.37215,
   32.96983,
   32.37509,
   31.58208,
   30.58573,
   29.38244,
   27.97084,
   26.35261,
   24.5335,
   22.52432,
   20.34213,
   18.01146,
   15.56567,
   13.04841,
   8.03468,
   5.691174,
   4.601642,
   3.585682,
   2.658904,
   1.838229,
   1.14195,
   0.5898055,
   0.5898055,
   0.5898055,
   0};
   graph = new TGraph(47,ee_fx13,ee_fy13);
   graph->SetName("ee");
   graph->SetTitle("Projection of global_low_ang_pdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_ee13 = new TH1F("Graph_ee13","Projection of global_low_ang_pdf",100,-1.32,1.32);
   Graph_ee13->SetMinimum(0);
   Graph_ee13->SetMaximum(36.98601);
   Graph_ee13->SetDirectory(0);
   Graph_ee13->SetStats(0);
   Graph_ee13->SetLineWidth(2);
   Graph_ee13->SetMarkerStyle(20);
   Graph_ee13->SetMarkerSize(0.5);
   Graph_ee13->GetXaxis()->SetNdivisions(505);
   Graph_ee13->GetXaxis()->SetLabelFont(132);
   Graph_ee13->GetXaxis()->SetLabelOffset(0.01);
   Graph_ee13->GetXaxis()->SetLabelSize(0.06);
   Graph_ee13->GetXaxis()->SetTitleSize(0.072);
   Graph_ee13->GetXaxis()->SetTitleFont(132);
   Graph_ee13->GetYaxis()->SetLabelFont(132);
   Graph_ee13->GetYaxis()->SetLabelOffset(0.01);
   Graph_ee13->GetYaxis()->SetLabelSize(0.06);
   Graph_ee13->GetYaxis()->SetTitleSize(0.072);
   Graph_ee13->GetYaxis()->SetTitleOffset(1.1);
   Graph_ee13->GetYaxis()->SetTitleFont(132);
   Graph_ee13->GetZaxis()->SetLabelFont(132);
   Graph_ee13->GetZaxis()->SetLabelSize(0.06);
   Graph_ee13->GetZaxis()->SetTitleSize(0.072);
   Graph_ee13->GetZaxis()->SetTitleOffset(1.2);
   Graph_ee13->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_ee13);
   
   graph->Draw("l");
   
   Double_t global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaL,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fx14[45] = {
   -1.1,
   -1.1,
   -1,
   -0.9,
   -0.8,
   -0.75,
   -0.7,
   -0.65,
   -0.6,
   -0.55,
   -0.5,
   -0.45,
   -0.4,
   -0.35,
   -0.3,
   -0.25,
   -0.2,
   -0.15,
   -0.1,
   -0.05,
   0,
   0.05,
   0.1,
   0.15,
   0.2,
   0.25,
   0.3,
   0.35,
   0.4,
   0.45,
   0.5,
   0.55,
   0.6,
   0.65,
   0.7,
   0.8,
   0.85,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1,
   1.1,
   1.1};
   Double_t global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaL,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fy14[45] = {
   0,
   11.83596,
   11.83596,
   16.30648,
   20.74195,
   22.8453,
   24.8368,
   26.69876,
   28.41923,
   29.99078,
   31.40953,
   32.67415,
   33.78504,
   34.7436,
   35.55159,
   36.21059,
   36.72156,
   37.08456,
   37.29845,
   37.36086,
   37.26807,
   37.01516,
   36.59619,
   36.00446,
   35.23291,
   34.27462,
   33.12341,
   31.77451,
   30.22538,
   28.47663,
   26.53299,
   24.40442,
   22.10736,
   19.66599,
   17.11368,
   11.86483,
   9.295084,
   6.871552,
   5.746388,
   4.698305,
   3.743424,
   2.89924,
   2.89924,
   2.89924,
   0};
   graph = new TGraph(45,global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaL,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fx14,global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaL,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fy14);
   graph->SetName("global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaL,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]");
   graph->SetTitle("Projection of global_low_ang_pdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB14 = new TH1F("Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB14","Projection of global_low_ang_pdf",100,-1.32,1.32);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB14->SetMinimum(0);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB14->SetMaximum(41.09694);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB14->SetDirectory(0);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB14->SetStats(0);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB14->SetLineWidth(2);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB14->SetMarkerStyle(20);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB14->SetMarkerSize(0.5);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB14->GetXaxis()->SetNdivisions(505);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB14->GetXaxis()->SetLabelFont(132);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB14->GetXaxis()->SetLabelOffset(0.01);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB14->GetXaxis()->SetLabelSize(0.06);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB14->GetXaxis()->SetTitleSize(0.072);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB14->GetXaxis()->SetTitleFont(132);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB14->GetYaxis()->SetLabelFont(132);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB14->GetYaxis()->SetLabelOffset(0.01);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB14->GetYaxis()->SetLabelSize(0.06);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB14->GetYaxis()->SetTitleSize(0.072);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB14->GetYaxis()->SetTitleOffset(1.1);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB14->GetYaxis()->SetTitleFont(132);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB14->GetZaxis()->SetLabelFont(132);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB14->GetZaxis()->SetLabelSize(0.06);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB14->GetZaxis()->SetTitleSize(0.072);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB14->GetZaxis()->SetTitleOffset(1.2);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB14->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaL,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]14);
   
   graph->Draw("l");
   
   TLegend *leg = new TLegend(0.2,0.87,0.25,0.93,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("NULL","LHCb preliminary","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TH1D *frame_41f269d0__6 = new TH1D("frame_41f269d0__6","A RooPlot of \"cos(#theta_{K})\"",20,-1,1);
   frame_41f269d0__6->SetBinContent(1,56.52306);
   frame_41f269d0__6->SetMinimum(0);
   frame_41f269d0__6->SetMaximum(55);
   frame_41f269d0__6->SetEntries(1);
   frame_41f269d0__6->SetDirectory(0);
   frame_41f269d0__6->SetStats(0);
   frame_41f269d0__6->SetLineWidth(2);
   frame_41f269d0__6->SetMarkerStyle(20);
   frame_41f269d0__6->SetMarkerSize(0.5);
   frame_41f269d0__6->GetXaxis()->SetTitle("\\\\cos(\\\\theta_{K})");
   frame_41f269d0__6->GetXaxis()->SetNdivisions(505);
   frame_41f269d0__6->GetXaxis()->SetLabelFont(132);
   frame_41f269d0__6->GetXaxis()->SetLabelOffset(0.01);
   frame_41f269d0__6->GetXaxis()->SetLabelSize(0.06);
   frame_41f269d0__6->GetXaxis()->SetTitleSize(0.072);
   frame_41f269d0__6->GetXaxis()->SetTitleFont(132);
   frame_41f269d0__6->GetYaxis()->SetTitle("Events / ( 0.1 )");
   frame_41f269d0__6->GetYaxis()->SetLabelFont(132);
   frame_41f269d0__6->GetYaxis()->SetLabelOffset(0.01);
   frame_41f269d0__6->GetYaxis()->SetLabelSize(0.06);
   frame_41f269d0__6->GetYaxis()->SetTitleSize(0.072);
   frame_41f269d0__6->GetYaxis()->SetTitleOffset(0.63);
   frame_41f269d0__6->GetYaxis()->SetTitleFont(132);
   frame_41f269d0__6->GetZaxis()->SetLabelFont(132);
   frame_41f269d0__6->GetZaxis()->SetLabelSize(0.06);
   frame_41f269d0__6->GetZaxis()->SetTitleSize(0.072);
   frame_41f269d0__6->GetZaxis()->SetTitleOffset(1.2);
   frame_41f269d0__6->GetZaxis()->SetTitleFont(132);
   frame_41f269d0__6->Draw("AXISSAME");
   c_1->Modified();
   c->cd();
  
// ------------>Primitives in pad: c_2
   TPad *c_2 = new TPad("c_2", "c_2",0,0,1,0.208);
   c_2->Draw();
   c_2->cd();
   c_2->Range(-1.492754,-7.666667,1.405797,5.666667);
   c_2->SetFillColor(0);
   c_2->SetBorderMode(0);
   c_2->SetBorderSize(2);
   c_2->SetTickx(1);
   c_2->SetTicky(1);
   c_2->SetLeftMargin(0.17);
   c_2->SetRightMargin(0.14);
   c_2->SetTopMargin(0.05);
   c_2->SetBottomMargin(0.2);
   c_2->SetFrameLineWidth(2);
   c_2->SetFrameBorderMode(0);
   c_2->SetFrameLineWidth(2);
   c_2->SetFrameBorderMode(0);
   
   TH1D *frame_3f21d940__7 = new TH1D("frame_3f21d940__7"," ",100,-1,1);
   frame_3f21d940__7->SetBinContent(1,3.176705);
   frame_3f21d940__7->SetMinimum(-5);
   frame_3f21d940__7->SetMaximum(5);
   frame_3f21d940__7->SetEntries(1);
   frame_3f21d940__7->SetDirectory(0);
   frame_3f21d940__7->SetStats(0);
   frame_3f21d940__7->SetLineWidth(2);
   frame_3f21d940__7->SetMarkerStyle(20);
   frame_3f21d940__7->SetMarkerSize(0.5);
   frame_3f21d940__7->GetXaxis()->SetTitle(" ");
   frame_3f21d940__7->GetXaxis()->SetNdivisions(505);
   frame_3f21d940__7->GetXaxis()->SetLabelFont(132);
   frame_3f21d940__7->GetXaxis()->SetLabelOffset(0.01);
   frame_3f21d940__7->GetXaxis()->SetLabelSize(0);
   frame_3f21d940__7->GetXaxis()->SetTitleSize(0.072);
   frame_3f21d940__7->GetXaxis()->SetTickLength(0.01);
   frame_3f21d940__7->GetXaxis()->SetTitleFont(132);
   frame_3f21d940__7->GetYaxis()->SetTitle("Pulls");
   frame_3f21d940__7->GetYaxis()->SetNdivisions(4);
   frame_3f21d940__7->GetYaxis()->SetLabelFont(132);
   frame_3f21d940__7->GetYaxis()->SetLabelOffset(0.01);
   frame_3f21d940__7->GetYaxis()->SetLabelSize(0.2);
   frame_3f21d940__7->GetYaxis()->SetTitleSize(0.3);
   frame_3f21d940__7->GetYaxis()->SetTickLength(0.0001);
   frame_3f21d940__7->GetYaxis()->SetTitleOffset(0.13);
   frame_3f21d940__7->GetYaxis()->SetTitleFont(132);
   frame_3f21d940__7->GetZaxis()->SetLabelFont(132);
   frame_3f21d940__7->GetZaxis()->SetLabelSize(0.06);
   frame_3f21d940__7->GetZaxis()->SetTitleSize(0.072);
   frame_3f21d940__7->GetZaxis()->SetTitleOffset(1.2);
   frame_3f21d940__7->GetZaxis()->SetTitleFont(132);
   frame_3f21d940__7->Draw("FUNC");
   
   Double_t pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaL,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fx3004[20] = {
   -0.95,
   -0.85,
   -0.75,
   -0.65,
   -0.55,
   -0.45,
   -0.35,
   -0.25,
   -0.15,
   -0.05,
   0.05,
   0.15,
   0.25,
   0.35,
   0.45,
   0.55,
   0.65,
   0.75,
   0.85,
   0.95};
   Double_t pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaL,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fy3004[20] = {
   0.4873359,
   -0.2929084,
   -0.5129892,
   0.606118,
   -0.6473997,
   0.2285112,
   0.3726413,
   0.7510567,
   -1.083589,
   0.8633322,
   -0.1438813,
   0.1644122,
   1.735144,
   0.8629844,
   -1.968919,
   -0.9943378,
   0.07532181,
   -1.052099,
   0.2267562,
   -0.5819729};
   Double_t pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaL,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_felx3004[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaL,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fely3004[20] = {
   1,
   0.7844743,
   0.7995011,
   1,
   0.8218281,
   1,
   1,
   1,
   0.8330504,
   1,
   0.8464258,
   1,
   1,
   1,
   0.7898668,
   0.7948599,
   1,
   0.7285519,
   1,
   0.559493};
   Double_t pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaL,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fehx3004[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaL,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fehy3004[20] = {
   1.284316,
   1,
   1,
   1.200407,
   1,
   1.187168,
   1.178759,
   1.169093,
   1,
   1.1648,
   1,
   1.178759,
   1.158919,
   1.178759,
   1,
   1,
   1.25078,
   1,
   1.372586,
   1};
   grae = new TGraphAsymmErrors(20,pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaL,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fx3004,pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaL,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fy3004,pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaL,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_felx3004,pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaL,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fehx3004,pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaL,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fely3004,pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaL,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fehy3004);
   grae->SetName("pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaL,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]");
   grae->SetTitle("Pull of Histogram of data_plot__cosThetaK and Projection of global_low_ang_pdf");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(7);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3004 = new TH1F("Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3004","Pull of Histogram of data_plot__cosThetaK and Projection of global_low_ang_pdf",100,-1.14,1.14);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3004->SetMinimum(-3.324071);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3004->SetMaximum(3.459348);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3004->SetDirectory(0);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3004->SetStats(0);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3004->SetLineWidth(2);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3004->SetMarkerStyle(20);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3004->SetMarkerSize(0.5);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3004->GetXaxis()->SetNdivisions(505);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3004->GetXaxis()->SetLabelFont(132);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3004->GetXaxis()->SetLabelOffset(0.01);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3004->GetXaxis()->SetLabelSize(0.06);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3004->GetXaxis()->SetTitleSize(0.072);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3004->GetXaxis()->SetTitleFont(132);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3004->GetYaxis()->SetLabelFont(132);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3004->GetYaxis()->SetLabelOffset(0.01);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3004->GetYaxis()->SetLabelSize(0.06);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3004->GetYaxis()->SetTitleSize(0.072);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3004->GetYaxis()->SetTitleOffset(1.1);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3004->GetYaxis()->SetTitleFont(132);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3004->GetZaxis()->SetLabelFont(132);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3004->GetZaxis()->SetLabelSize(0.06);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3004->GetZaxis()->SetTitleSize(0.072);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3004->GetZaxis()->SetTitleOffset(1.2);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaLcOphi_tildecB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaL,phi_tilde]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]3004);
   
   grae->Draw("p");
   
   TH1D *frame_3f21d940__8 = new TH1D("frame_3f21d940__8"," ",100,-1,1);
   frame_3f21d940__8->SetBinContent(1,3.176705);
   frame_3f21d940__8->SetMinimum(-5);
   frame_3f21d940__8->SetMaximum(5);
   frame_3f21d940__8->SetEntries(1);
   frame_3f21d940__8->SetDirectory(0);
   frame_3f21d940__8->SetStats(0);
   frame_3f21d940__8->SetLineWidth(2);
   frame_3f21d940__8->SetMarkerStyle(20);
   frame_3f21d940__8->SetMarkerSize(0.5);
   frame_3f21d940__8->GetXaxis()->SetTitle(" ");
   frame_3f21d940__8->GetXaxis()->SetNdivisions(505);
   frame_3f21d940__8->GetXaxis()->SetLabelFont(132);
   frame_3f21d940__8->GetXaxis()->SetLabelOffset(0.01);
   frame_3f21d940__8->GetXaxis()->SetLabelSize(0);
   frame_3f21d940__8->GetXaxis()->SetTitleSize(0.072);
   frame_3f21d940__8->GetXaxis()->SetTickLength(0.01);
   frame_3f21d940__8->GetXaxis()->SetTitleFont(132);
   frame_3f21d940__8->GetYaxis()->SetTitle("Pulls");
   frame_3f21d940__8->GetYaxis()->SetNdivisions(4);
   frame_3f21d940__8->GetYaxis()->SetLabelFont(132);
   frame_3f21d940__8->GetYaxis()->SetLabelOffset(0.01);
   frame_3f21d940__8->GetYaxis()->SetLabelSize(0.2);
   frame_3f21d940__8->GetYaxis()->SetTitleSize(0.3);
   frame_3f21d940__8->GetYaxis()->SetTickLength(0.0001);
   frame_3f21d940__8->GetYaxis()->SetTitleOffset(0.13);
   frame_3f21d940__8->GetYaxis()->SetTitleFont(132);
   frame_3f21d940__8->GetZaxis()->SetLabelFont(132);
   frame_3f21d940__8->GetZaxis()->SetLabelSize(0.06);
   frame_3f21d940__8->GetZaxis()->SetTitleSize(0.072);
   frame_3f21d940__8->GetZaxis()->SetTitleOffset(1.2);
   frame_3f21d940__8->GetZaxis()->SetTitleFont(132);
   frame_3f21d940__8->Draw("AXISSAME");
   TLine *line = new TLine(-1,3,1,3);
   line->SetLineStyle(2);
   line->Draw();
   line = new TLine(-1,-3,1,-3);
   line->SetLineStyle(2);
   line->Draw();
   line = new TLine(-1,0,1,0);
   line->SetLineStyle(2);
   line->Draw();
   c_2->Modified();
   c->cd();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig3d.C <==
void global_data_phi_tilde()
{
//=========Macro generated from canvas: c/c
//=========  (Mon Jul 13 18:42:12 2020) by ROOT version 6.14/04
   TCanvas *c = new TCanvas("c", "c",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(0,0,1,1);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.17);
   c->SetRightMargin(0.14);
   c->SetTopMargin(0.02);
   c->SetBottomMargin(0.2);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c_1
   TPad *c_1 = new TPad("c_1", "c_1",0,0.2,1,1);
   c_1->Draw();
   c_1->cd();
   c_1->Range(-0.7740156,-14.10256,3.779017,56.41026);
   c_1->SetFillColor(0);
   c_1->SetBorderMode(0);
   c_1->SetBorderSize(2);
   c_1->SetTickx(1);
   c_1->SetTicky(1);
   c_1->SetLeftMargin(0.17);
   c_1->SetRightMargin(0.14);
   c_1->SetTopMargin(0.02);
   c_1->SetBottomMargin(0.2);
   c_1->SetFrameLineWidth(2);
   c_1->SetFrameBorderMode(0);
   c_1->SetFrameLineWidth(2);
   c_1->SetFrameBorderMode(0);
   
   TH1D *frame_3efc19e0__9 = new TH1D("frame_3efc19e0__9","A RooPlot of \"#tilde{#Phi}\"",20,0,3.141593);
   frame_3efc19e0__9->SetBinContent(1,53.13869);
   frame_3efc19e0__9->SetMinimum(0);
   frame_3efc19e0__9->SetMaximum(55);
   frame_3efc19e0__9->SetEntries(1);
   frame_3efc19e0__9->SetDirectory(0);
   frame_3efc19e0__9->SetStats(0);
   frame_3efc19e0__9->SetLineWidth(2);
   frame_3efc19e0__9->SetMarkerStyle(20);
   frame_3efc19e0__9->SetMarkerSize(0.5);
   frame_3efc19e0__9->GetXaxis()->SetTitle("\\\\tilde{\\\\phi} [rad]");
   frame_3efc19e0__9->GetXaxis()->SetNdivisions(505);
   frame_3efc19e0__9->GetXaxis()->SetLabelFont(132);
   frame_3efc19e0__9->GetXaxis()->SetLabelOffset(0.01);
   frame_3efc19e0__9->GetXaxis()->SetLabelSize(0.06);
   frame_3efc19e0__9->GetXaxis()->SetTitleSize(0.072);
   frame_3efc19e0__9->GetXaxis()->SetTitleFont(132);
   frame_3efc19e0__9->GetYaxis()->SetTitle("Events / ( 0.15708 rad )");
   frame_3efc19e0__9->GetYaxis()->SetLabelFont(132);
   frame_3efc19e0__9->GetYaxis()->SetLabelOffset(0.01);
   frame_3efc19e0__9->GetYaxis()->SetLabelSize(0.06);
   frame_3efc19e0__9->GetYaxis()->SetTitleSize(0.072);
   frame_3efc19e0__9->GetYaxis()->SetTitleOffset(0.63);
   frame_3efc19e0__9->GetYaxis()->SetTitleFont(132);
   frame_3efc19e0__9->GetZaxis()->SetLabelFont(132);
   frame_3efc19e0__9->GetZaxis()->SetLabelSize(0.06);
   frame_3efc19e0__9->GetZaxis()->SetTitleSize(0.072);
   frame_3efc19e0__9->GetZaxis()->SetTitleOffset(1.2);
   frame_3efc19e0__9->GetZaxis()->SetTitleFont(132);
   frame_3efc19e0__9->Draw("FUNC");
   
   Double_t g_fx15[64] = {
   0,
   0,
   0.03926991,
   0.07853982,
   0.1178097,
   0.1570796,
   0.1963495,
   0.2356194,
   0.2748894,
   0.3141593,
   0.3534292,
   0.3926991,
   0.431969,
   0.4712389,
   0.5105088,
   0.5497787,
   0.6283185,
   0.7068583,
   0.7853982,
   0.9424778,
   1.021018,
   1.099557,
   1.178097,
   1.256637,
   1.295907,
   1.335177,
   1.374447,
   1.413717,
   1.452987,
   1.492257,
   1.531526,
   1.570796,
   1.610066,
   1.649336,
   1.688606,
   1.727876,
   1.767146,
   1.806416,
   1.845686,
   1.884956,
   1.924226,
   1.963495,
   2.002765,
   2.042035,
   2.081305,
   2.120575,
   2.199115,
   2.277655,
   2.356194,
   2.513274,
   2.591814,
   2.670354,
   2.748894,
   2.827433,
   2.866703,
   2.905973,
   2.945243,
   2.984513,
   3.023783,
   3.063053,
   3.102323,
   3.141593,
   3.141593,
   3.141593};
   Double_t g_fy15[64] = {
   0,
   4.626175,
   4.627326,
   4.627911,
   4.627928,
   4.627376,
   4.62626,
   4.624586,
   4.622365,
   4.619611,
   4.61634,
   4.612574,
   4.608336,
   4.603652,
   4.598551,
   4.593064,
   4.581071,
   4.567968,
   4.554076,
   4.525298,
   4.511117,
   4.49754,
   4.484898,
   4.473503,
   4.468361,
   4.463633,
   4.459348,
   4.455533,
   4.45221,
   4.449401,
   4.447124,
   4.445391,
   4.444215,
   4.443602,
   4.443557,
   4.444081,
   4.445169,
   4.446817,
   4.449013,
   4.451745,
   4.454997,
   4.458747,
   4.462973,
   4.46765,
   4.472748,
   4.478236,
   4.490244,
   4.503379,
   4.517315,
   4.546202,
   4.560437,
   4.574062,
   4.586738,
   4.598153,
   4.603298,
   4.608024,
   4.612304,
   4.616109,
   4.619418,
   4.622209,
   4.624466,
   4.626175,
   4.626175,
   0};
   TGraph *graph = new TGraph(64,g_fx15,g_fy15);
   graph->SetName("g");
   graph->SetTitle("Projection of global_low_ang_pdf");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff99ff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff99ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_g15 = new TH1F("Graph_g15","Projection of global_low_ang_pdf",100,0,3.455752);
   Graph_g15->SetMinimum(0);
   Graph_g15->SetMaximum(5.090721);
   Graph_g15->SetDirectory(0);
   Graph_g15->SetStats(0);
   Graph_g15->SetLineWidth(2);
   Graph_g15->SetMarkerStyle(20);
   Graph_g15->SetMarkerSize(0.5);
   Graph_g15->GetXaxis()->SetNdivisions(505);
   Graph_g15->GetXaxis()->SetLabelFont(132);
   Graph_g15->GetXaxis()->SetLabelOffset(0.01);
   Graph_g15->GetXaxis()->SetLabelSize(0.06);
   Graph_g15->GetXaxis()->SetTitleSize(0.072);
   Graph_g15->GetXaxis()->SetTitleFont(132);
   Graph_g15->GetYaxis()->SetLabelFont(132);
   Graph_g15->GetYaxis()->SetLabelOffset(0.01);
   Graph_g15->GetYaxis()->SetLabelSize(0.06);
   Graph_g15->GetYaxis()->SetTitleSize(0.072);
   Graph_g15->GetYaxis()->SetTitleOffset(1.1);
   Graph_g15->GetYaxis()->SetTitleFont(132);
   Graph_g15->GetZaxis()->SetLabelFont(132);
   Graph_g15->GetZaxis()->SetLabelSize(0.06);
   Graph_g15->GetZaxis()->SetTitleSize(0.072);
   Graph_g15->GetZaxis()->SetTitleOffset(1.2);
   Graph_g15->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_g15);
   
   graph->Draw("f");
   
   Double_t pi0_fx16[64] = {
   0,
   0,
   0.03926991,
   0.07853982,
   0.1178097,
   0.1570796,
   0.1963495,
   0.2356194,
   0.2748894,
   0.3141593,
   0.3534292,
   0.3926991,
   0.431969,
   0.4712389,
   0.5105088,
   0.5497787,
   0.6283185,
   0.7068583,
   0.7853982,
   0.9424778,
   1.021018,
   1.099557,
   1.178097,
   1.256637,
   1.295907,
   1.335177,
   1.374447,
   1.413717,
   1.452987,
   1.492257,
   1.531526,
   1.570796,
   1.610066,
   1.649336,
   1.688606,
   1.727876,
   1.767146,
   1.806416,
   1.845686,
   1.884956,
   1.924226,
   1.963495,
   2.002765,
   2.042035,
   2.081305,
   2.120575,
   2.199115,
   2.277655,
   2.356194,
   2.513274,
   2.591814,
   2.670354,
   2.748894,
   2.827433,
   2.866703,
   2.905973,
   2.945243,
   2.984513,
   3.023783,
   3.063053,
   3.102323,
   3.141593,
   3.141593,
   3.141593};
   Double_t pi0_fy16[64] = {
   0,
   4.18814,
   4.189172,
   4.189603,
   4.18943,
   4.188656,
   4.187285,
   4.185326,
   4.182791,
   4.179696,
   4.176061,
   4.171907,
   4.167261,
   4.162151,
   4.15661,
   4.150671,
   4.137747,
   4.123699,
   4.10887,
   4.078336,
   4.063378,
   4.049118,
   4.035905,
   4.024063,
   4.018749,
   4.013883,
   4.009496,
   4.005615,
   4.002264,
   3.999464,
   3.997232,
   3.995582,
   3.994524,
   3.994066,
   3.99421,
   3.994956,
   3.996299,
   3.998232,
   4.000742,
   4.003815,
   4.007431,
   4.011569,
   4.016204,
   4.021305,
   4.026844,
   4.032784,
   4.045723,
   4.059803,
   4.074676,
   4.105319,
   4.120331,
   4.134638,
   4.147886,
   4.159747,
   4.165065,
   4.16993,
   4.174311,
   4.178182,
   4.181519,
   4.184302,
   4.186513,
   4.18814,
   4.18814,
   0};
   graph = new TGraph(64,pi0_fx16,pi0_fy16);
   graph->SetName("pi0");
   graph->SetTitle("Projection of global_low_ang_pdf");

   ci = TColor::GetColor("#006666");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#006666");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_pi016 = new TH1F("Graph_pi016","Projection of global_low_ang_pdf",100,0,3.455752);
   Graph_pi016->SetMinimum(0);
   Graph_pi016->SetMaximum(4.608563);
   Graph_pi016->SetDirectory(0);
   Graph_pi016->SetStats(0);
   Graph_pi016->SetLineWidth(2);
   Graph_pi016->SetMarkerStyle(20);
   Graph_pi016->SetMarkerSize(0.5);
   Graph_pi016->GetXaxis()->SetNdivisions(505);
   Graph_pi016->GetXaxis()->SetLabelFont(132);
   Graph_pi016->GetXaxis()->SetLabelOffset(0.01);
   Graph_pi016->GetXaxis()->SetLabelSize(0.06);
   Graph_pi016->GetXaxis()->SetTitleSize(0.072);
   Graph_pi016->GetXaxis()->SetTitleFont(132);
   Graph_pi016->GetYaxis()->SetLabelFont(132);
   Graph_pi016->GetYaxis()->SetLabelOffset(0.01);
   Graph_pi016->GetYaxis()->SetLabelSize(0.06);
   Graph_pi016->GetYaxis()->SetTitleSize(0.072);
   Graph_pi016->GetYaxis()->SetTitleOffset(1.1);
   Graph_pi016->GetYaxis()->SetTitleFont(132);
   Graph_pi016->GetZaxis()->SetLabelFont(132);
   Graph_pi016->GetZaxis()->SetLabelSize(0.06);
   Graph_pi016->GetZaxis()->SetTitleSize(0.072);
   Graph_pi016->GetZaxis()->SetTitleOffset(1.2);
   Graph_pi016->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pi016);
   
   graph->Draw("f");
   
   Double_t eta_fx17[65] = {
   0,
   0,
   0.03926991,
   0.07853982,
   0.1178097,
   0.1570796,
   0.1963495,
   0.2356194,
   0.2748894,
   0.3141593,
   0.3534292,
   0.3926991,
   0.431969,
   0.4712389,
   0.5105088,
   0.5497787,
   0.6283185,
   0.7068583,
   0.7853982,
   0.9424778,
   1.021018,
   1.099557,
   1.178097,
   1.256637,
   1.295907,
   1.335177,
   1.374447,
   1.413717,
   1.452987,
   1.492257,
   1.531526,
   1.570796,
   1.610066,
   1.649336,
   1.688606,
   1.727876,
   1.767146,
   1.806416,
   1.845686,
   1.884956,
   1.924226,
   1.963495,
   2.002765,
   2.042035,
   2.081305,
   2.120575,
   2.199115,
   2.277655,
   2.356194,
   2.513274,
   2.591814,
   2.670354,
   2.748894,
   2.788163,
   2.827433,
   2.866703,
   2.905973,
   2.945243,
   2.984513,
   3.023783,
   3.063053,
   3.102323,
   3.141593,
   3.141593,
   3.141593};
   Double_t eta_fy17[65] = {
   0,
   3.757553,
   3.758402,
   3.758704,
   3.75846,
   3.757669,
   3.756338,
   3.754474,
   3.75209,
   3.749201,
   3.745824,
   3.74198,
   3.737694,
   3.732992,
   3.727902,
   3.722457,
   3.710636,
   3.697819,
   3.684321,
   3.65661,
   3.643077,
   3.630202,
   3.618301,
   3.607666,
   3.602906,
   3.598558,
   3.594648,
   3.591201,
   3.588238,
   3.585778,
   3.583834,
   3.582421,
   3.581547,
   3.581217,
   3.581434,
   3.582196,
   3.583499,
   3.585336,
   3.587696,
   3.590563,
   3.593921,
   3.597749,
   3.602023,
   3.606718,
   3.611804,
   3.61725,
   3.629087,
   3.641935,
   3.655478,
   3.683298,
   3.696886,
   3.709807,
   3.721743,
   3.727248,
   3.732397,
   3.73716,
   3.741507,
   3.745411,
   3.748849,
   3.751798,
   3.754241,
   3.756163,
   3.757553,
   3.757553,
   0};
   graph = new TGraph(65,eta_fx17,eta_fy17);
   graph->SetName("eta");
   graph->SetTitle("Projection of global_low_ang_pdf");

   ci = TColor::GetColor("#999900");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#999900");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_eta17 = new TH1F("Graph_eta17","Projection of global_low_ang_pdf",100,0,3.455752);
   Graph_eta17->SetMinimum(0);
   Graph_eta17->SetMaximum(4.134575);
   Graph_eta17->SetDirectory(0);
   Graph_eta17->SetStats(0);
   Graph_eta17->SetLineWidth(2);
   Graph_eta17->SetMarkerStyle(20);
   Graph_eta17->SetMarkerSize(0.5);
   Graph_eta17->GetXaxis()->SetNdivisions(505);
   Graph_eta17->GetXaxis()->SetLabelFont(132);
   Graph_eta17->GetXaxis()->SetLabelOffset(0.01);
   Graph_eta17->GetXaxis()->SetLabelSize(0.06);
   Graph_eta17->GetXaxis()->SetTitleSize(0.072);
   Graph_eta17->GetXaxis()->SetTitleFont(132);
   Graph_eta17->GetYaxis()->SetLabelFont(132);
   Graph_eta17->GetYaxis()->SetLabelOffset(0.01);
   Graph_eta17->GetYaxis()->SetLabelSize(0.06);
   Graph_eta17->GetYaxis()->SetTitleSize(0.072);
   Graph_eta17->GetYaxis()->SetTitleOffset(1.1);
   Graph_eta17->GetYaxis()->SetTitleFont(132);
   Graph_eta17->GetZaxis()->SetLabelFont(132);
   Graph_eta17->GetZaxis()->SetLabelSize(0.06);
   Graph_eta17->GetZaxis()->SetTitleSize(0.072);
   Graph_eta17->GetZaxis()->SetTitleOffset(1.2);
   Graph_eta17->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_eta17);
   
   graph->Draw("f");
   
   Double_t PR_fx18[64] = {
   0,
   0,
   0.03926991,
   0.07853982,
   0.1178097,
   0.1570796,
   0.1963495,
   0.2356194,
   0.2748894,
   0.3141593,
   0.3534292,
   0.3926991,
   0.431969,
   0.4712389,
   0.5497787,
   0.6283185,
   0.7068583,
   0.7853982,
   0.9424778,
   1.021018,
   1.099557,
   1.178097,
   1.217367,
   1.256637,
   1.295907,
   1.335177,
   1.374447,
   1.413717,
   1.452987,
   1.492257,
   1.531526,
   1.570796,
   1.610066,
   1.649336,
   1.688606,
   1.727876,
   1.767146,
   1.806416,
   1.845686,
   1.884956,
   1.924226,
   1.963495,
   2.002765,
   2.042035,
   2.120575,
   2.199115,
   2.277655,
   2.356194,
   2.513274,
   2.591814,
   2.670354,
   2.748894,
   2.788163,
   2.827433,
   2.866703,
   2.905973,
   2.945243,
   2.984513,
   3.023783,
   3.063053,
   3.102323,
   3.141593,
   3.141593,
   3.141593};
   Double_t PR_fy18[64] = {
   0,
   2.790531,
   2.790545,
   2.790141,
   2.789321,
   2.78809,
   2.786456,
   2.78443,
   2.782024,
   2.779253,
   2.776135,
   2.77269,
   2.768937,
   2.764901,
   2.756081,
   2.746446,
   2.736234,
   2.725693,
   2.704662,
   2.694685,
   2.685396,
   2.677022,
   2.673243,
   2.669768,
   2.666617,
   2.663811,
   2.661366,
   2.659298,
   2.65762,
   2.656341,
   2.655471,
   2.655014,
   2.654974,
   2.655351,
   2.656143,
   2.657346,
   2.658952,
   2.660952,
   2.663333,
   2.666081,
   2.66918,
   2.67261,
   2.676351,
   2.680379,
   2.689197,
   2.698847,
   2.709091,
   2.719676,
   2.740817,
   2.750848,
   2.760184,
   2.768593,
   2.772383,
   2.775867,
   2.77902,
   2.781826,
   2.784265,
   2.786323,
   2.787987,
   2.789248,
   2.790098,
   2.790531,
   2.790531,
   0};
   graph = new TGraph(64,PR_fx18,PR_fy18);
   graph->SetName("PR");
   graph->SetTitle("Projection of global_low_ang_pdf");

   ci = TColor::GetColor("#cc9966");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#cc9966");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_PR18 = new TH1F("Graph_PR18","Projection of global_low_ang_pdf",100,0,3.455752);
   Graph_PR18->SetMinimum(0);
   Graph_PR18->SetMaximum(3.0696);
   Graph_PR18->SetDirectory(0);
   Graph_PR18->SetStats(0);
   Graph_PR18->SetLineWidth(2);
   Graph_PR18->SetMarkerStyle(20);
   Graph_PR18->SetMarkerSize(0.5);
   Graph_PR18->GetXaxis()->SetNdivisions(505);
   Graph_PR18->GetXaxis()->SetLabelFont(132);
   Graph_PR18->GetXaxis()->SetLabelOffset(0.01);
   Graph_PR18->GetXaxis()->SetLabelSize(0.06);
   Graph_PR18->GetXaxis()->SetTitleSize(0.072);
   Graph_PR18->GetXaxis()->SetTitleFont(132);
   Graph_PR18->GetYaxis()->SetLabelFont(132);
   Graph_PR18->GetYaxis()->SetLabelOffset(0.01);
   Graph_PR18->GetYaxis()->SetLabelSize(0.06);
   Graph_PR18->GetYaxis()->SetTitleSize(0.072);
   Graph_PR18->GetYaxis()->SetTitleOffset(1.1);
   Graph_PR18->GetYaxis()->SetTitleFont(132);
   Graph_PR18->GetZaxis()->SetLabelFont(132);
   Graph_PR18->GetZaxis()->SetLabelSize(0.06);
   Graph_PR18->GetZaxis()->SetTitleSize(0.072);
   Graph_PR18->GetZaxis()->SetTitleOffset(1.2);
   Graph_PR18->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_PR18);
   
   graph->Draw("f");
   
   Double_t comb_fx19[64] = {
   0,
   0,
   0.03926991,
   0.07853982,
   0.1178097,
   0.1570796,
   0.1963495,
   0.2356194,
   0.2748894,
   0.3141593,
   0.3534292,
   0.3926991,
   0.431969,
   0.4712389,
   0.5105088,
   0.5497787,
   0.6283185,
   0.7068583,
   0.7853982,
   0.9424778,
   1.021018,
   1.099557,
   1.178097,
   1.256637,
   1.295907,
   1.335177,
   1.374447,
   1.413717,
   1.452987,
   1.492257,
   1.531526,
   1.570796,
   1.610066,
   1.649336,
   1.688606,
   1.727876,
   1.767146,
   1.806416,
   1.845686,
   1.884956,
   1.924226,
   1.963495,
   2.002765,
   2.042035,
   2.081305,
   2.120575,
   2.199115,
   2.277655,
   2.356194,
   2.513274,
   2.591814,
   2.670354,
   2.748894,
   2.827433,
   2.866703,
   2.905973,
   2.945243,
   2.984513,
   3.023783,
   3.063053,
   3.102323,
   3.141593,
   3.141593,
   3.141593};
   Double_t comb_fy19[64] = {
   0,
   1.498643,
   1.49931,
   1.499665,
   1.499705,
   1.49943,
   1.498841,
   1.497943,
   1.49674,
   1.495241,
   1.493454,
   1.49139,
   1.489063,
   1.486486,
   1.483675,
   1.480649,
   1.474022,
   1.46677,
   1.45907,
   1.443093,
   1.435209,
   1.427655,
   1.420616,
   1.414267,
   1.4114,
   1.408763,
   1.406371,
   1.404239,
   1.402381,
   1.400808,
   1.39953,
   1.398554,
   1.397887,
   1.397532,
   1.397492,
   1.397767,
   1.398356,
   1.399254,
   1.400457,
   1.401956,
   1.403743,
   1.405807,
   1.408134,
   1.410711,
   1.413522,
   1.416548,
   1.423175,
   1.430427,
   1.438127,
   1.454104,
   1.461988,
   1.469542,
   1.476581,
   1.48293,
   1.485797,
   1.488434,
   1.490826,
   1.492958,
   1.494816,
   1.496389,
   1.497667,
   1.498643,
   1.498643,
   0};
   graph = new TGraph(64,comb_fx19,comb_fy19);
   graph->SetName("comb");
   graph->SetTitle("Projection of global_low_ang_pdf");

   ci = TColor::GetColor("#66cccc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#66cccc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_comb19 = new TH1F("Graph_comb19","Projection of global_low_ang_pdf",100,0,3.455752);
   Graph_comb19->SetMinimum(0);
   Graph_comb19->SetMaximum(1.649675);
   Graph_comb19->SetDirectory(0);
   Graph_comb19->SetStats(0);
   Graph_comb19->SetLineWidth(2);
   Graph_comb19->SetMarkerStyle(20);
   Graph_comb19->SetMarkerSize(0.5);
   Graph_comb19->GetXaxis()->SetNdivisions(505);
   Graph_comb19->GetXaxis()->SetLabelFont(132);
   Graph_comb19->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb19->GetXaxis()->SetLabelSize(0.06);
   Graph_comb19->GetXaxis()->SetTitleSize(0.072);
   Graph_comb19->GetXaxis()->SetTitleFont(132);
   Graph_comb19->GetYaxis()->SetLabelFont(132);
   Graph_comb19->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb19->GetYaxis()->SetLabelSize(0.06);
   Graph_comb19->GetYaxis()->SetTitleSize(0.072);
   Graph_comb19->GetYaxis()->SetTitleOffset(1.1);
   Graph_comb19->GetYaxis()->SetTitleFont(132);
   Graph_comb19->GetZaxis()->SetLabelFont(132);
   Graph_comb19->GetZaxis()->SetLabelSize(0.06);
   Graph_comb19->GetZaxis()->SetTitleSize(0.072);
   Graph_comb19->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb19->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb19);
   
   graph->Draw("f");
   
   Double_t myData_fx3005[20] = {
   0.07853982,
   0.2356194,
   0.3926991,
   0.5497787,
   0.7068583,
   0.863938,
   1.021018,
   1.178097,
   1.335177,
   1.492257,
   1.649336,
   1.806416,
   1.963495,
   2.120575,
   2.277655,
   2.434734,
   2.591814,
   2.748894,
   2.905973,
   3.063053};
   Double_t myData_fy3005[20] = {
   32,
   20,
   28,
   25,
   22,
   35,
   32,
   25,
   32,
   22,
   23,
   19,
   21,
   22,
   19,
   24,
   43,
   22,
   35,
   29};
   Double_t myData_felx3005[20] = {
   0.07853982,
   0.07853982,
   0.07853982,
   0.07853982,
   0.07853982,
   0.07853982,
   0.07853982,
   0.07853982,
   0.07853982,
   0.07853982,
   0.07853982,
   0.07853982,
   0.07853982,
   0.07853982,
   0.07853982,
   0.07853982,
   0.07853982,
   0.07853982,
   0.07853982,
   0.07853982};
   Double_t myData_fely3005[20] = {
   5.627135,
   4.434448,
   5.259711,
   4.966335,
   4.654502,
   5.887675,
   5.627135,
   4.966335,
   5.627135,
   4.654502,
   4.760717,
   4.320219,
   4.545807,
   4.654502,
   4.320219,
   4.864612,
   6.531834,
   4.654502,
   5.887675,
   5.353932};
   Double_t myData_fehx3005[20] = {
   0.07853982,
   0.07853982,
   0.07853982,
   0.07853982,
   0.07853982,
   0.07853982,
   0.07853982,
   0.07853982,
   0.07853982,
   0.07853982,
   0.07853982,
   0.07853982,
   0.07853982,
   0.07853982,
   0.07853982,
   0.07853982,
   0.07853982,
   0.07853982,
   0.07853982,
   0.07853982};
   Double_t myData_fehy3005[20] = {
   6.715753,
   5.546519,
   6.354446,
   6.066589,
   5.761366,
   6.97241,
   6.715753,
   6.066589,
   6.715753,
   5.761366,
   5.865235,
   5.435196,
   5.655182,
   5.761366,
   5.435196,
   5.966932,
   7.608278,
   5.761366,
   6.97241,
   6.44702};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(20,myData_fx3005,myData_fy3005,myData_felx3005,myData_fehx3005,myData_fely3005,myData_fehy3005);
   grae->SetName("myData");
   grae->SetTitle("Histogram of data_plot__phi_tilde");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerSize(100);
   
   TH1F *Graph_myData3005 = new TH1F("Graph_myData3005","Histogram of data_plot__phi_tilde",100,0,3.455752);
   Graph_myData3005->SetMinimum(11.08693);
   Graph_myData3005->SetMaximum(54.20113);
   Graph_myData3005->SetDirectory(0);
   Graph_myData3005->SetStats(0);
   Graph_myData3005->SetLineWidth(2);
   Graph_myData3005->SetMarkerStyle(20);
   Graph_myData3005->SetMarkerSize(0.5);
   Graph_myData3005->GetXaxis()->SetNdivisions(505);
   Graph_myData3005->GetXaxis()->SetLabelFont(132);
   Graph_myData3005->GetXaxis()->SetLabelOffset(0.01);
   Graph_myData3005->GetXaxis()->SetLabelSize(0.06);
   Graph_myData3005->GetXaxis()->SetTitleSize(0.072);
   Graph_myData3005->GetXaxis()->SetTitleFont(132);
   Graph_myData3005->GetYaxis()->SetLabelFont(132);
   Graph_myData3005->GetYaxis()->SetLabelOffset(0.01);
   Graph_myData3005->GetYaxis()->SetLabelSize(0.06);
   Graph_myData3005->GetYaxis()->SetTitleSize(0.072);
   Graph_myData3005->GetYaxis()->SetTitleOffset(1.1);
   Graph_myData3005->GetYaxis()->SetTitleFont(132);
   Graph_myData3005->GetZaxis()->SetLabelFont(132);
   Graph_myData3005->GetZaxis()->SetLabelSize(0.06);
   Graph_myData3005->GetZaxis()->SetTitleSize(0.072);
   Graph_myData3005->GetZaxis()->SetTitleOffset(1.2);
   Graph_myData3005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_myData3005);
   
   grae->Draw("p");
   
   Double_t ee_fx20[67] = {
   -0.1570796,
   -0.1570796,
   0,
   0.03926991,
   0.07853982,
   0.1178097,
   0.1570796,
   0.1963495,
   0.2356194,
   0.2748894,
   0.3141593,
   0.3534292,
   0.3926991,
   0.431969,
   0.4712389,
   0.5105088,
   0.5497787,
   0.6283185,
   0.7068583,
   0.7853982,
   0.9424778,
   1.021018,
   1.099557,
   1.178097,
   1.217367,
   1.256637,
   1.295907,
   1.335177,
   1.374447,
   1.413717,
   1.452987,
   1.492257,
   1.531526,
   1.570796,
   1.610066,
   1.649336,
   1.688606,
   1.727876,
   1.767146,
   1.806416,
   1.845686,
   1.884956,
   1.924226,
   1.963495,
   2.002765,
   2.042035,
   2.081305,
   2.120575,
   2.199115,
   2.277655,
   2.356194,
   2.513274,
   2.591814,
   2.670354,
   2.748894,
   2.827433,
   2.866703,
   2.905973,
   2.945243,
   2.984513,
   3.023783,
   3.063053,
   3.102323,
   3.141593,
   3.141593,
   3.298672,
   3.298672};
   Double_t ee_fy20[67] = {
   0,
   23.65727,
   23.65727,
   23.67511,
   23.68225,
   23.67863,
   23.66428,
   23.63928,
   23.6038,
   23.55806,
   23.50236,
   23.43707,
   23.3626,
   23.27944,
   23.18812,
   23.08923,
   22.9834,
   22.75371,
   22.50489,
   22.24323,
   21.70773,
   21.44714,
   21.19986,
   20.97186,
   20.86682,
   20.76859,
   20.67775,
   20.59484,
   20.52035,
   20.45471,
   20.39829,
   20.35143,
   20.3144,
   20.2874,
   20.27059,
   20.26406,
   20.26785,
   20.28194,
   20.30623,
   20.34059,
   20.38481,
   20.43864,
   20.50176,
   20.5738,
   20.65434,
   20.74291,
   20.83899,
   20.942,
   21.16638,
   21.41071,
   21.66915,
   22.20309,
   22.46552,
   22.71618,
   22.94878,
   23.15743,
   23.25108,
   23.33679,
   23.41401,
   23.48224,
   23.54104,
   23.59001,
   23.62884,
   23.65727,
   23.65727,
   23.65727,
   0};
   graph = new TGraph(67,ee_fx20,ee_fy20);
   graph->SetName("ee");
   graph->SetTitle("Projection of global_low_ang_pdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_ee20 = new TH1F("Graph_ee20","Projection of global_low_ang_pdf",100,-0.5026548,3.644247);
   Graph_ee20->SetMinimum(0);
   Graph_ee20->SetMaximum(26.05048);
   Graph_ee20->SetDirectory(0);
   Graph_ee20->SetStats(0);
   Graph_ee20->SetLineWidth(2);
   Graph_ee20->SetMarkerStyle(20);
   Graph_ee20->SetMarkerSize(0.5);
   Graph_ee20->GetXaxis()->SetNdivisions(505);
   Graph_ee20->GetXaxis()->SetLabelFont(132);
   Graph_ee20->GetXaxis()->SetLabelOffset(0.01);
   Graph_ee20->GetXaxis()->SetLabelSize(0.06);
   Graph_ee20->GetXaxis()->SetTitleSize(0.072);
   Graph_ee20->GetXaxis()->SetTitleFont(132);
   Graph_ee20->GetYaxis()->SetLabelFont(132);
   Graph_ee20->GetYaxis()->SetLabelOffset(0.01);
   Graph_ee20->GetYaxis()->SetLabelSize(0.06);
   Graph_ee20->GetYaxis()->SetTitleSize(0.072);
   Graph_ee20->GetYaxis()->SetTitleOffset(1.1);
   Graph_ee20->GetYaxis()->SetTitleFont(132);
   Graph_ee20->GetZaxis()->SetLabelFont(132);
   Graph_ee20->GetZaxis()->SetLabelSize(0.06);
   Graph_ee20->GetZaxis()->SetTitleSize(0.072);
   Graph_ee20->GetZaxis()->SetTitleOffset(1.2);
   Graph_ee20->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_ee20);
   
   graph->Draw("l");
   
   Double_t global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,cosThetaL]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fx21[67] = {
   -0.1570796,
   -0.1570796,
   0,
   0.03926991,
   0.07853982,
   0.1178097,
   0.1570796,
   0.1963495,
   0.2356194,
   0.2748894,
   0.3141593,
   0.3534292,
   0.3926991,
   0.431969,
   0.4712389,
   0.5105088,
   0.5497787,
   0.6283185,
   0.7068583,
   0.7853982,
   0.9424778,
   1.021018,
   1.099557,
   1.178097,
   1.217367,
   1.256637,
   1.295907,
   1.335177,
   1.374447,
   1.413717,
   1.452987,
   1.492257,
   1.531526,
   1.570796,
   1.610066,
   1.649336,
   1.688606,
   1.727876,
   1.767146,
   1.806416,
   1.845686,
   1.884956,
   1.924226,
   1.963495,
   2.002765,
   2.042035,
   2.081305,
   2.120575,
   2.199115,
   2.277655,
   2.356194,
   2.513274,
   2.591814,
   2.670354,
   2.748894,
   2.827433,
   2.866703,
   2.905973,
   2.945243,
   2.984513,
   3.023783,
   3.063053,
   3.102323,
   3.141593,
   3.141593,
   3.298672,
   3.298672};
   Double_t global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,cosThetaL]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fy21[67] = {
   0,
   28.28344,
   28.28344,
   28.30244,
   28.31016,
   28.30656,
   28.29165,
   28.26554,
   28.22838,
   28.18042,
   28.12197,
   28.05341,
   27.97517,
   27.88777,
   27.79177,
   27.68778,
   27.57647,
   27.33478,
   27.07286,
   26.7973,
   26.23303,
   25.95826,
   25.6974,
   25.45676,
   25.34584,
   25.24209,
   25.14611,
   25.05848,
   24.9797,
   24.91024,
   24.8505,
   24.80083,
   24.76152,
   24.73279,
   24.7148,
   24.70766,
   24.71141,
   24.72602,
   24.7514,
   24.78741,
   24.83383,
   24.89039,
   24.95676,
   25.03255,
   25.11732,
   25.21056,
   25.31173,
   25.42024,
   25.65662,
   25.91409,
   26.18646,
   26.7493,
   27.02595,
   27.29024,
   27.53552,
   27.75558,
   27.85438,
   27.94482,
   28.02632,
   28.09835,
   28.16046,
   28.21222,
   28.2533,
   28.28344,
   28.28344,
   28.28344,
   0};
   graph = new TGraph(67,global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,cosThetaL]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fx21,global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,cosThetaL]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fy21);
   graph->SetName("global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,cosThetaL]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]");
   graph->SetTitle("Projection of global_low_ang_pdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB21 = new TH1F("Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB21","Projection of global_low_ang_pdf",100,-0.5026548,3.644247);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB21->SetMinimum(0);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB21->SetMaximum(31.14118);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB21->SetDirectory(0);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB21->SetStats(0);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB21->SetLineWidth(2);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB21->SetMarkerStyle(20);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB21->SetMarkerSize(0.5);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB21->GetXaxis()->SetNdivisions(505);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB21->GetXaxis()->SetLabelFont(132);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB21->GetXaxis()->SetLabelOffset(0.01);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB21->GetXaxis()->SetLabelSize(0.06);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB21->GetXaxis()->SetTitleSize(0.072);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB21->GetXaxis()->SetTitleFont(132);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB21->GetYaxis()->SetLabelFont(132);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB21->GetYaxis()->SetLabelOffset(0.01);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB21->GetYaxis()->SetLabelSize(0.06);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB21->GetYaxis()->SetTitleSize(0.072);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB21->GetYaxis()->SetTitleOffset(1.1);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB21->GetYaxis()->SetTitleFont(132);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB21->GetZaxis()->SetLabelFont(132);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB21->GetZaxis()->SetLabelSize(0.06);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB21->GetZaxis()->SetTitleSize(0.072);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB21->GetZaxis()->SetTitleOffset(1.2);
   Graph_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB21->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,cosThetaL]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]21);
   
   graph->Draw("l");
   
   TLegend *leg = new TLegend(0.2,0.87,0.25,0.93,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("NULL","LHCb preliminary","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TH1D *frame_3efc19e0__10 = new TH1D("frame_3efc19e0__10","A RooPlot of \"#tilde{#Phi}\"",20,0,3.141593);
   frame_3efc19e0__10->SetBinContent(1,53.13869);
   frame_3efc19e0__10->SetMinimum(0);
   frame_3efc19e0__10->SetMaximum(55);
   frame_3efc19e0__10->SetEntries(1);
   frame_3efc19e0__10->SetDirectory(0);
   frame_3efc19e0__10->SetStats(0);
   frame_3efc19e0__10->SetLineWidth(2);
   frame_3efc19e0__10->SetMarkerStyle(20);
   frame_3efc19e0__10->SetMarkerSize(0.5);
   frame_3efc19e0__10->GetXaxis()->SetTitle("\\\\tilde{\\\\phi} [rad]");
   frame_3efc19e0__10->GetXaxis()->SetNdivisions(505);
   frame_3efc19e0__10->GetXaxis()->SetLabelFont(132);
   frame_3efc19e0__10->GetXaxis()->SetLabelOffset(0.01);
   frame_3efc19e0__10->GetXaxis()->SetLabelSize(0.06);
   frame_3efc19e0__10->GetXaxis()->SetTitleSize(0.072);
   frame_3efc19e0__10->GetXaxis()->SetTitleFont(132);
   frame_3efc19e0__10->GetYaxis()->SetTitle("Events / ( 0.15708 rad )");
   frame_3efc19e0__10->GetYaxis()->SetLabelFont(132);
   frame_3efc19e0__10->GetYaxis()->SetLabelOffset(0.01);
   frame_3efc19e0__10->GetYaxis()->SetLabelSize(0.06);
   frame_3efc19e0__10->GetYaxis()->SetTitleSize(0.072);
   frame_3efc19e0__10->GetYaxis()->SetTitleOffset(0.63);
   frame_3efc19e0__10->GetYaxis()->SetTitleFont(132);
   frame_3efc19e0__10->GetZaxis()->SetLabelFont(132);
   frame_3efc19e0__10->GetZaxis()->SetLabelSize(0.06);
   frame_3efc19e0__10->GetZaxis()->SetTitleSize(0.072);
   frame_3efc19e0__10->GetZaxis()->SetTitleOffset(1.2);
   frame_3efc19e0__10->GetZaxis()->SetTitleFont(132);
   frame_3efc19e0__10->Draw("AXISSAME");
   c_1->Modified();
   c->cd();
  
// ------------>Primitives in pad: c_2
   TPad *c_2 = new TPad("c_2", "c_2",0,0,1,0.208);
   c_2->Draw();
   c_2->cd();
   c_2->Range(-0.7740156,-7.666667,3.779017,5.666667);
   c_2->SetFillColor(0);
   c_2->SetBorderMode(0);
   c_2->SetBorderSize(2);
   c_2->SetTickx(1);
   c_2->SetTicky(1);
   c_2->SetLeftMargin(0.17);
   c_2->SetRightMargin(0.14);
   c_2->SetTopMargin(0.05);
   c_2->SetBottomMargin(0.2);
   c_2->SetFrameLineWidth(2);
   c_2->SetFrameBorderMode(0);
   c_2->SetFrameLineWidth(2);
   c_2->SetFrameBorderMode(0);
   
   TH1D *frame_3f1612c0__11 = new TH1D("frame_3f1612c0__11"," ",100,0,3.141593);
   frame_3f1612c0__11->SetBinContent(1,3.905038);
   frame_3f1612c0__11->SetMinimum(-5);
   frame_3f1612c0__11->SetMaximum(5);
   frame_3f1612c0__11->SetEntries(1);
   frame_3f1612c0__11->SetDirectory(0);
   frame_3f1612c0__11->SetStats(0);
   frame_3f1612c0__11->SetLineWidth(2);
   frame_3f1612c0__11->SetMarkerStyle(20);
   frame_3f1612c0__11->SetMarkerSize(0.5);
   frame_3f1612c0__11->GetXaxis()->SetTitle(" ");
   frame_3f1612c0__11->GetXaxis()->SetNdivisions(505);
   frame_3f1612c0__11->GetXaxis()->SetLabelFont(132);
   frame_3f1612c0__11->GetXaxis()->SetLabelOffset(0.01);
   frame_3f1612c0__11->GetXaxis()->SetLabelSize(0);
   frame_3f1612c0__11->GetXaxis()->SetTitleSize(0.072);
   frame_3f1612c0__11->GetXaxis()->SetTickLength(0.01);
   frame_3f1612c0__11->GetXaxis()->SetTitleFont(132);
   frame_3f1612c0__11->GetYaxis()->SetTitle("Pulls");
   frame_3f1612c0__11->GetYaxis()->SetNdivisions(4);
   frame_3f1612c0__11->GetYaxis()->SetLabelFont(132);
   frame_3f1612c0__11->GetYaxis()->SetLabelOffset(0.01);
   frame_3f1612c0__11->GetYaxis()->SetLabelSize(0.2);
   frame_3f1612c0__11->GetYaxis()->SetTitleSize(0.3);
   frame_3f1612c0__11->GetYaxis()->SetTickLength(0.0001);
   frame_3f1612c0__11->GetYaxis()->SetTitleOffset(0.13);
   frame_3f1612c0__11->GetYaxis()->SetTitleFont(132);
   frame_3f1612c0__11->GetZaxis()->SetLabelFont(132);
   frame_3f1612c0__11->GetZaxis()->SetLabelSize(0.06);
   frame_3f1612c0__11->GetZaxis()->SetTitleSize(0.072);
   frame_3f1612c0__11->GetZaxis()->SetTitleOffset(1.2);
   frame_3f1612c0__11->GetZaxis()->SetTitleFont(132);
   frame_3f1612c0__11->Draw("FUNC");
   
   Double_t pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,cosThetaL]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fx3006[20] = {
   0.07853982,
   0.2356194,
   0.3926991,
   0.5497787,
   0.7068583,
   0.863938,
   1.021018,
   1.178097,
   1.335177,
   1.492257,
   1.649336,
   1.806416,
   1.963495,
   2.120575,
   2.277655,
   2.434734,
   2.591814,
   2.748894,
   2.905973,
   3.063053};
   Double_t pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,cosThetaL]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fy3006[20] = {
   0.6557222,
   -1.483522,
   0.004720065,
   -0.4246979,
   -0.8804956,
   1.441118,
   1.07368,
   -0.07529074,
   1.23358,
   -0.4861406,
   -0.2911501,
   -1.064802,
   -0.7130715,
   -0.5936505,
   -1.272096,
   -0.4135925,
   2.445568,
   -0.9607996,
   1.198297,
   0.1471407};
   Double_t pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,cosThetaL]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_felx3006[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,cosThetaL]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fely3006[20] = {
   1,
   0.7995011,
   1,
   0.8186371,
   0.8078817,
   1,
   1,
   0.8186371,
   1,
   0.8078817,
   0.8116839,
   0.7948599,
   0.8038304,
   0.8078817,
   0.7948599,
   0.8152619,
   1,
   0.8078817,
   1,
   1};
   Double_t pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,cosThetaL]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fehx3006[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,cosThetaL]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fehy3006[20] = {
   1.193459,
   1,
   1.208136,
   1,
   1,
   1.184238,
   1.193459,
   1,
   1.193459,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1.1648,
   1,
   1.184238,
   1.204165};
   grae = new TGraphAsymmErrors(20,pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,cosThetaL]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fx3006,pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,cosThetaL]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fy3006,pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,cosThetaL]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_felx3006,pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,cosThetaL]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fehx3006,pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,cosThetaL]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fely3006,pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,cosThetaL]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]_fehy3006);
   grae->SetName("pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,cosThetaL]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]");
   grae->SetTitle("Pull of Histogram of data_plot__phi_tilde and Projection of global_low_ang_pdf");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(7);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3006 = new TH1F("Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3006","Pull of Histogram of data_plot__phi_tilde and Projection of global_low_ang_pdf",100,0,3.361504);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3006->SetMinimum(-2.872362);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3006->SetMaximum(4.199707);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3006->SetDirectory(0);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3006->SetStats(0);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3006->SetLineWidth(2);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3006->SetMarkerStyle(20);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3006->SetMarkerSize(0.5);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3006->GetXaxis()->SetNdivisions(505);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3006->GetXaxis()->SetLabelFont(132);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3006->GetXaxis()->SetLabelOffset(0.01);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3006->GetXaxis()->SetLabelSize(0.06);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3006->GetXaxis()->SetTitleSize(0.072);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3006->GetXaxis()->SetTitleFont(132);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3006->GetYaxis()->SetLabelFont(132);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3006->GetYaxis()->SetLabelOffset(0.01);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3006->GetYaxis()->SetLabelSize(0.06);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3006->GetYaxis()->SetTitleSize(0.072);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3006->GetYaxis()->SetTitleOffset(1.1);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3006->GetYaxis()->SetTitleFont(132);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3006->GetZaxis()->SetLabelFont(132);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3006->GetZaxis()->SetLabelSize(0.06);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3006->GetZaxis()->SetTitleSize(0.072);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3006->GetZaxis()->SetTitleOffset(1.2);
   Graph_pull_myData_global_low_ang_pdf_IntoBB0_DTF_PV_McOcosThetaKcOcosThetaLcB_NormoBB0_DTF_PV_McOcosThetaKcOcosThetaLcOphi_tildecB3006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_pull_myData_global_low_ang_pdf_Int[B0_DTF_PV_M,cosThetaK,cosThetaL]_Norm[B0_DTF_PV_M,cosThetaK,cosThetaL,phi_tilde]3006);
   
   grae->Draw("p");
   
   TH1D *frame_3f1612c0__12 = new TH1D("frame_3f1612c0__12"," ",100,0,3.141593);
   frame_3f1612c0__12->SetBinContent(1,3.905038);
   frame_3f1612c0__12->SetMinimum(-5);
   frame_3f1612c0__12->SetMaximum(5);
   frame_3f1612c0__12->SetEntries(1);
   frame_3f1612c0__12->SetDirectory(0);
   frame_3f1612c0__12->SetStats(0);
   frame_3f1612c0__12->SetLineWidth(2);
   frame_3f1612c0__12->SetMarkerStyle(20);
   frame_3f1612c0__12->SetMarkerSize(0.5);
   frame_3f1612c0__12->GetXaxis()->SetTitle(" ");
   frame_3f1612c0__12->GetXaxis()->SetNdivisions(505);
   frame_3f1612c0__12->GetXaxis()->SetLabelFont(132);
   frame_3f1612c0__12->GetXaxis()->SetLabelOffset(0.01);
   frame_3f1612c0__12->GetXaxis()->SetLabelSize(0);
   frame_3f1612c0__12->GetXaxis()->SetTitleSize(0.072);
   frame_3f1612c0__12->GetXaxis()->SetTickLength(0.01);
   frame_3f1612c0__12->GetXaxis()->SetTitleFont(132);
   frame_3f1612c0__12->GetYaxis()->SetTitle("Pulls");
   frame_3f1612c0__12->GetYaxis()->SetNdivisions(4);
   frame_3f1612c0__12->GetYaxis()->SetLabelFont(132);
   frame_3f1612c0__12->GetYaxis()->SetLabelOffset(0.01);
   frame_3f1612c0__12->GetYaxis()->SetLabelSize(0.2);
   frame_3f1612c0__12->GetYaxis()->SetTitleSize(0.3);
   frame_3f1612c0__12->GetYaxis()->SetTickLength(0.0001);
   frame_3f1612c0__12->GetYaxis()->SetTitleOffset(0.13);
   frame_3f1612c0__12->GetYaxis()->SetTitleFont(132);
   frame_3f1612c0__12->GetZaxis()->SetLabelFont(132);
   frame_3f1612c0__12->GetZaxis()->SetLabelSize(0.06);
   frame_3f1612c0__12->GetZaxis()->SetTitleSize(0.072);
   frame_3f1612c0__12->GetZaxis()->SetTitleOffset(1.2);
   frame_3f1612c0__12->GetZaxis()->SetTitleFont(132);
   frame_3f1612c0__12->Draw("AXISSAME");
   TLine *line = new TLine(0,3,3.141593,3);
   line->SetLineStyle(2);
   line->Draw();
   line = new TLine(0,-3,3.141593,-3);
   line->SetLineStyle(2);
   line->Draw();
   line = new TLine(0,0,3.141593,0);
   line->SetLineStyle(2);
   line->Draw();
   c_2->Modified();
   c->cd();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig4.py <==
import flavio
import flavio.plots
import flavio.statistics.likelihood
import matplotlib
import matplotlib.pyplot as plt
from wilson import Wilson
from flavio.physics.bdecays.wilsoncoefficients import wctot_dict
from flavio.physics.eft import WilsonCoefficients

nthreads = 8
x_max=1.2
steps = 100

# load new measurement from LHCb-PAPER-2020-020
flavio.measurements._load("""
LHCb B->K*ee 2020:
  experiment: LHCb
  values:
    - name: <FL>(B0->K*ee)
      q2min: 0.0008
      q2max: 0.257
      value: 0.044 ± 0.026 ± 0.014
    - name: <P2>(B0->K*ee)
      q2min: 0.0008
      q2max: 0.257
      value: -0.03 ± 0.04 ± 0.01 # P2 = 1/2 * ATRe
    - name: <P1>(B0->K*ee)
      q2min: 0.0008
      q2max: 0.257
      value: 0.11 ± 0.10 ± 0.02
    - name: <ATIm>(B0->K*ee)
      q2min: 0.0008
      q2max: 0.257
      value: 0.02 ± 0.10 ± 0.01
  correlation: [[1.00, -0.02, -0.01, 0.02],
                [1.00, 0.05, 0.02],
                [1.00, 0.10],
                [1.00]]
""")

# all measurements considered
measurements = {
    r'$\mathcal{B}(B \to X_s \gamma)$': {
            'obs': ['BR(B->Xsgamma)'],
            'color': 0
            },
    r'$B^0\to K_{\rm S}^0\pi^0\gamma$': {
            'obs': ['S_K*gamma'],
            'color': 8
            },
    r'$B_s^0 \to \phi \gamma$': {
            'obs': [
                'ADeltaGamma(Bs->phigamma)',
                'S_phigamma',
                'ACP(Bs->phigamma)'
                ],
            'color': 4
            },
    r'$B^0\to K^{\ast 0}e^+e^-$': {
            'obs':  [
                ('<P1>(B0->K*ee)',    0.0008, 0.257),
                ('<ATIm>(B0->K*ee)',  0.0008, 0.257)
                ],
            'color': 3
            },
    }

# build global constraint
glob = []
for m in measurements.values():
    glob += m['obs']

measurements['Global'] = {
    'obs': glob,
    'color': 7
    }


# Wilson coefficients
scale=4.8
par_dict = flavio.default_parameters.get_central_all()
smwc = wctot_dict(WilsonCoefficients(), sector='bsee', scale=scale, par=par_dict)
C7effp_SM = smwc['C7effp_bs']
C7eff_SM = smwc['C7eff_bs']
def getwc(x):
    complexratio = x[0] + 1j * x[1]
    C7pNP = C7eff_SM*complexratio - C7effp_SM
    return Wilson({ 'C7p_bs': C7pNP }, scale=scale, eft="WET", basis="flavio")




fig=plt.figure(figsize=(4,4))

for l, m in measurements.items():
    # first create the fit functions
    fit = flavio.statistics.likelihood.FastLikelihood(
            name = 'C7p fit '+ l,
            par_obj = flavio.default_parameters,
            fit_parameters = [],
            nuisance_parameters = flavio.default_parameters.all_parameters,
            observables = m['obs']
            )
    fit.make_measurement(threads=nthreads)
    def fitfunc(x):
        return fit.log_likelihood(par_dict, getwc(x))

    # contour drawing options
    contour =  dict(filled=True,
                    contour_args={'linestyles': 'solid'},
                    contourf_args={'alpha':0.5})
    if 'Global' in l:
        contour = dict(filled=False,
                       contour_args={'linestyles': 'dashed',
                                     'linewidths' : 1})
    # drawing the contour here
    flavio.plots.likelihood_contour(
                fitfunc, -x_max, x_max, -x_max, x_max, n_sigma=2,
                steps=steps, threads=nthreads, interpolation_factor=10,
                col=m['color'], label=l, **contour)

# add labels and legends
plt.xlabel(r'$\text{Re}(C_7^{\prime}/C_7)$')
plt.ylabel(r'$\text{Im}(C_7^{\prime}/C_7)$')
plt.ylim(-1, 1)
plt.xlim(-1, 1)
plt.plot([0, 0], [-1,1], color='black', linestyle='dashed', linewidth=0.5)
plt.plot([-1, 1], [0,0], color='black', linestyle='dashed', linewidth=0.5)
plt.minorticks_on()
plt.yticks([-1, -0.5, 0, 0.5, 1])
plt.xticks([-1, -0.5, 0, 0.5, 1])
plt.legend(loc=2, bbox_to_anchor=(1, 1), fontsize=11, frameon=False, markerscale=0.7,
            title='Constraints at $2\sigma$', title_fontsize=11, labelspacing=0.6)
flavio.plots.flavio_branding(x=0.72, y=0.08, version=True)

# plot SM prediction
plt.plot([(C7effp_SM/C7eff_SM).real],[(C7effp_SM/C7eff_SM).imag],
        marker='*', color='black')
plt.text(0.006/0.3, 0.013/0.3,'SM')

fig.savefig('Fig4.pdf', bbox_inches='tight')


==> listsymbols.py <==
#!/bin/env python
import re

class TableWrite:
    """Write tables with correct header and footer"""
    
    def __init__(self,file):
        self.f = file
        self.columncount = 0
        self.tableopen= False
        self.tablebegin = r'\begin{tabular*}{\linewidth}{@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l}'+'\n'
        self.tableend=r'\end{tabular*}'+'\n'

    def item(self,text):
        if not self.tableopen:
            self.f.write(self.tablebegin)
            self.tableopen=True
            self.columncount = 0
        self.f.write(text)
        if self.columncount<2:
            self.f.write(' & ')
            self.columncount+=1
        else:
            self.f.write(r' \\'+'\n')
            self.columncount=0

    def finish(self):
        if self.tableopen:
            if self.columncount>0:
                self.f.write(r' \\'+'\n')
            self.f.write(self.tableend+'\n')
            self.tableopen=False

    def header(self,text):
        self.finish()
        self.f.write(text+'\n')

fin = open('lhcb-symbols-def.tex')
outname = 'lhcb-symbols-list.tex'
fout = open(outname,'w')
print "All symbols are now available in the file %s." % outname

fout.write("""% This is an automatically generated appendix to template.tex. 
% When included it will show all the symbols defined in lhcb-symbols-def.tex.
%
% To regenerate with the latest definitions run the script python listsymbols.py

\\section{List of all symbols}
\\label{sec:listofsymbols}
""")

psection = re.compile(r'(%+)\s*(.*)')
pdef = re.compile(r'^\\def(\\.+?)[\s{]+[^%]*(%\s.+)*')
pnew = re.compile(r'^\\newcommand\{(\\\w+?)\}(\[\d\])*[\s\{]+[^%]*(%\s.+)*')
parg = re.compile(r'.+(#\d)+.*')

writer=TableWrite(fout)

for l in fin.readlines():

    # Match on section headers
    m = psection.match(l)
    if m:
        length = len(m.group(1))
        if length<=2:
            if length==1:
                writer.header('\\subsection{%s}' % m.group(2))
            else:
                writer.header('\\subsubsection{%s}' % m.group(2))

    # Match on the \def lines
    m = pdef.match(l)
    if m:
        marg = parg.match(m.group(1))
        if not marg:
            writer.item('\\texttt{\\textbackslash %s} & %s' 
                        % (m.group(1)[1:],m.group(1)))
        else:
            if m.group(2):
                pat1 = re.compile(r'#')
                pat2 = re.compile(r'(#\d)+')
                generic = re.sub(pat1,r'\#',m.group(1))
                example = re.sub(pat2,m.group(2)[2:],m.group(1))
                writer.item('\\texttt{\\textbackslash %s ' % generic[1:] +
                            '\\textbackslash %s} & %s' 
                            % (example[1:],example))
            else:
                print 'Ignoring line: %s' % l[:-1]

    # Match on the \newcommand lines
    m = pnew.match(l)
    if m:
        if not m.group(2):
            writer.item('\\texttt{\\textbackslash %s} & %s' 
                        % (m.group(1)[1:],m.group(1)))
        elif m.group(3):
            generic = str(m.group(3)[2:]).replace('{',r'\{').replace('}',r'\}')
            writer.item('\\texttt{\\textbackslash %s%s ' % 
                       (m.group(1)[1:],m.group(2)) +
                        '\\textbackslash %s%s} & %s%s' 
                        % (m.group(1)[1:],generic,
                           m.group(1),m.group(3)[2:]))
        else:
            print 'Ignoring line: %s' % l[:-1]
            
writer.finish()

fin.close()
fout.close()


==> wordcount.sh <==
#!/bin/sh
# wordcount.sh 1.2 Copyright 2000/02/21 Michael John Downes
# This script has no restrictions on its use, distribution, or sale.
#
# This is a Unix Bourne shell script that counts the characters and
# spaces in a LaTeX document by running it through LaTeX using
# wordcount.tex, and then counting the lines in the resulting
# wordcount.log file that match a special pattern. It assumes that you
# have a program "grep" with a -c option meaning "Report the number of
# matching lines". To use perl or some other tool instead of grep,
# redefine $COUNT in some suitable way, below.
#
# The characters that are counted with this method are actual font
# characters in the page body (excluding running heads): in math, each
# subscript and superscript character is counted separately, even when
# they appear one over the other; and so are the separate combining
# pieces used to make large delimiters. Interword spaces are counted as
# separate characters, and so are the spaces around mathrel symbols in
# math formulas (equal signs and the like)---but not the spaces around
# mathbin symbols (plus, minus, and the like).
# 
# You can count words by dividing the character count by 5 (or
# whatever), or by counting the occurrences of interword spaces. The
# latter method (illustrated here) is highly accurate at counting the
# actual number of words---until tables or math formulas enter the
# picture. In the case of tables, the number of words will tend to be
# overestimated because tabskip glue, counted as an interword space,
# appears on both sides of each table cell. (Not counting the tabskip
# glue at all would result in an underestimate, and the underestimate
# would tend to be slightly less accurate than the overestimate that we
# have chosen to do.)
#
# And of course, in the case of math formulas, how do you define what is
# a "word"?

SCRIPT=`basename $0`
LOGFILE=wordcount.log
COUNT="grep -c"
LATEX=pdflatex

die () {
  echo "$@ was apparently unsuccessful."
  exit 1
}

no_files_msg () {
  echo "$SCRIPT: At least one file name must be supplied" \
       "on the command line."
  exit 1
}

case X$1 in
  X) no_files_msg ;;
  *) : ;;
esac

for f in "$@"
do
  # Since \? is not defined by LaTeX itself, this use via \csname causes
  # it to be defined as \relax, and it then serves as a filename
  # terminator. And within wordcount.tex if \? is found to be no longer
  # undefined, certain messages are suppressed.
  echo "$f" | $LATEX 'wordcount.tex\csname ?\endcsname' || die "LaTeX run"
  # Count interword spaces and end-of-paragraph spaces
  words=`$COUNT '3[.]0863[35]' $LOGFILE` || die "Log search"
  # Count nonspace characters and interword spaces
  chars=`$COUNT '3[.]0863[23]' $LOGFILE` || die "Log search"
  # If you want to see what the log file looks like, comment out the
  # following line:
  rm $LOGFILE
  echo "$f contains $chars characters and $words words."
done

